HarnessDev: Can LLMs Create and Evolve Their Own Agent Harness?

As agents move from research prototypes to deployed tools, their capability increasingly depends on model-external execution infrastructure, commonly termed the agent harness. Changing this harness while holding model weights fixed can substantially alter task performance. Current agent evaluations typically report downstream performance under a chosen harness, leaving a model's ability to develop the harness itself comparatively underexplored. We introduce HarnessDev, a benchmark that shifts the unit of evaluation from task outputs to runnable infrastructure. HarnessDev covers two stages. In Creation, the agent starts from a minimal seed and a small number of cases, then builds a complete execution system. In Evolution, it starts from its own created harness and iteratively revises it using downstream execution feedback, with the goal of improving benchmark performance. We then evaluate each constructed harness on capability (task success on held-out benchmarks) and efficiency (execution-token cost). The reported Creation results cover six creator LLMs, four domains, and five downstream benchmarks totaling 2,207 unique downstream instances, with hidden evaluation tasks withheld from development. We find that generated harnesses remain substantially behind mature human-engineered references on code and on search and research, while matching or exceeding the selected references on writing and machine-learning experimentation, with large variation in execution cost. Evolution produces some performance gains, but they are unstable and transfer only partially to held-out tasks. Experiments with a fixed runtime model further show that the gains depend strongly on the model executing the harness, indicating limited transfer across models.

==> figures/make_figures.py <==
#!/usr/bin/env python3
"""Generate the RQ1 figures from a single copy of the Table 3 / Table 4 numbers.

SELF and UNIFIED below mirror the avg@3 entries of Table 3 (Self-Eval) and Table 4
(fixed Gemini executor) in sections/04_experiments.tex, so a table update only has
to be applied here. Gemini is the fixed-executor control and its two rows are
identical, which is why its Self and Unified points coincide in every figure.

Run from this directory:

    python make_figures.py

Outputs the three figures the paper includes: rq1_human_gap_final.pdf (Figure 3),
rq1_executor_transfer_final.pdf (Figure 5) and rq1_cost_perf.pdf (appendix). Each
figure keeps its own rcParams so the merged module reproduces the approved styling
byte for byte.
"""

import pathlib

import matplotlib as mpl
import matplotlib.patheffects as pe
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FixedLocator, NullFormatter, ScalarFormatter

CREATORS = ["Opus 4.8", "GPT-5.5", "Gemini 3.1", "DeepSeek V4", "Qwen 3.7", "Seed 2.0"]
# Colors are byte-identical to MODEL_STYLE in plot_rq2b_v6_official_final.py so the
# RQ1 and RQ2 figures share one model-to-color mapping. Seed 2.0 has no RQ2 lineage
# and takes a neutral gray that no RQ2 figure uses.
COLOR = {
    "Opus 4.8": "#E69F00", "GPT-5.5": "#D55E00", "Gemini 3.1": "#0072B2",
    "DeepSeek V4": "#8E44AD", "Qwen 3.7": "#009E73", "Seed 2.0": "#8C8C8C",
}

# benchmark -> (human-engineered reference, externally reported rather than rerun)
HUMAN = {
    "SWE-Pro": (80.0, True), "Terminal-Bench 2.1": (88.8, True),
    "MLE-bench": (24.0, False), "EQ-Bench3": (83.7345, False), "BrowseComp": (92.2, True),
}
# benchmark -> creator -> (score, execution tokens in millions)
SELF = {
    "SWE-Pro": {
        "Opus 4.8": (69.3, 759.5), "GPT-5.5": (32.8, 325.6), "Gemini 3.1": (43.6, 783.6),
        "DeepSeek V4": (28.9, 739.7), "Qwen 3.7": (33.5, 421.9), "Seed 2.0": (10.8, 454.4),
    },
    "Terminal-Bench 2.1": {
        "Opus 4.8": (64.8, 46.2), "GPT-5.5": (52.1, 12.2), "Gemini 3.1": (68.8, 177.1),
        "DeepSeek V4": (35.6, 35.2), "Qwen 3.7": (41.3, 19.3), "Seed 2.0": (6.0, 23.0),
    },
    "MLE-bench": {
        "Opus 4.8": (32.9, 101.7), "GPT-5.5": (19.1, 29.3), "Gemini 3.1": (32.4, 131.3),
        "DeepSeek V4": (19.6, 208.4), "Qwen 3.7": (3.1, 42.9), "Seed 2.0": (5.3, 557.1),
    },
    "EQ-Bench3": {
        "Opus 4.8": (84.6, 3.1), "GPT-5.5": (83.0, 4.9), "Gemini 3.1": (74.8, 5.2),
        "DeepSeek V4": (75.4, 4.9), "Qwen 3.7": (68.7, 4.3), "Seed 2.0": (71.1, 9.0),
    },
    "BrowseComp": {
        "Opus 4.8": (52.4, 593.9), "GPT-5.5": (52.6, 313.5), "Gemini 3.1": (35.2, 267.4),
        "DeepSeek V4": (40.9, 1449.9), "Qwen 3.7": (32.3, 130.9), "Seed 2.0": (3.2, 610.2),
    },
}
UNIFIED = {
    "SWE-Pro": {
        "Opus 4.8": (33.0, 782.9), "GPT-5.5": (27.8, 383.9), "Gemini 3.1": (43.6, 783.6),
        "DeepSeek V4": (29.2, 492.4), "Qwen 3.7": (41.3, 1253.3), "Seed 2.0": (15.6, 786.8),
    },
    "Terminal-Bench 2.1": {
        "Opus 4.8": (52.4, 94.3), "GPT-5.5": (49.4, 24.3), "Gemini 3.1": (68.8, 177.1),
        "DeepSeek V4": (38.2, 26.8), "Qwen 3.7": (48.6, 81.9), "Seed 2.0": (13.1, 79.0),
    },
    "MLE-bench": {
        "Opus 4.8": (16.9, 46.3), "GPT-5.5": (16.0, 80.5), "Gemini 3.1": (32.4, 131.3),
        "DeepSeek V4": (9.8, 125.5), "Qwen 3.7": (16.0, 44.0), "Seed 2.0": (13.3, 1717.5),
    },
    "EQ-Bench3": {
        "Opus 4.8": (74.2, 2.1), "GPT-5.5": (46.5, 4.9), "Gemini 3.1": (74.8, 5.2),
        "DeepSeek V4": (72.9, 5.0), "Qwen 3.7": (71.5, 2.5), "Seed 2.0": (73.1, 44.9),
    },
    "BrowseComp": {
        "Opus 4.8": (53.6, 505.8), "GPT-5.5": (55.4, 177.8), "Gemini 3.1": (35.2, 267.4),
        "DeepSeek V4": (54.8, 362.8), "Qwen 3.7": (49.9, 133.4), "Seed 2.0": (17.3, 398.4),
    },
}

BASE_RC = {
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica", "Arial", "DejaVu Sans"],
    "pdf.fonttype": 42,
}


HUMAN_GAP_RC = dict(BASE_RC, **{
    "font.size": 7.5, "axes.titlesize": 8, "xtick.labelsize": 7, "ytick.labelsize": 7,
    "axes.edgecolor": "#c3c2b7", "axes.linewidth": 0.6,
    "xtick.color": "#898781", "ytick.color": "#898781", "text.color": "#0b0b0b",
})


def human_title(bench):
    ref, external = HUMAN[bench]
    return f"{bench} \u00b7 human = {ref:.1f}{'*' if external else ''}"


def fig_human_gap():
    """Self-Eval score as a percentage of the human-engineered reference."""
    benches = ["SWE-Pro", "Terminal-Bench 2.1", "MLE-bench", "EQ-Bench3", "BrowseComp"]
    fig, axes = plt.subplots(1, 5, figsize=(7.9, 2.15), sharey=True)
    y = np.arange(len(CREATORS))[::-1]
    for ax, bench in zip(axes, benches):
        ref = HUMAN[bench][0]
        for yi, creator in zip(y, CREATORS):
            score = SELF[bench][creator][0]
            fraction = 100.0 * score / ref
            ax.barh(yi, fraction, height=0.62, color=COLOR[creator], zorder=3)
            label_x = fraction + 2.0
            if 90.0 < fraction < 104.0:
                label_x = 103.0
            ax.text(label_x, yi, f"{score:.1f}", va="center", ha="left",
                    fontsize=6.5, color="#52514e", zorder=5,
                    path_effects=[pe.withStroke(linewidth=1.6, foreground="white")])
        ax.axvline(100, color="#52514e", linewidth=0.8, dashes=(3, 2), zorder=4)
        ax.set_title(human_title(bench), fontsize=6.8, pad=4)
        # One shared scale keeps the 100% reference line aligned across panels.
        ax.set_xlim(0, 150)
        ax.set_xticks([0, 25, 50, 75, 100, 125, 150])
        ax.set_yticks(y)
        ax.set_yticklabels(CREATORS)
        ax.set_ylim(-0.6, len(CREATORS) - 0.4)
        ax.grid(axis="x", color="#e1e0d9", linewidth=0.5)
        ax.set_axisbelow(True)
        ax.tick_params(length=0)
        ax.spines[["top", "right"]].set_visible(False)
    fig.supxlabel("Downstream score as % of the human-engineered reference "
                  "(dashed = reference; labels = raw score)",
                  fontsize=7.5, color="#52514e", y=0.02)
    fig.tight_layout(w_pad=1.15, rect=(0, 0.05, 1, 1))
    return fig


TRANSFER_RC = dict(BASE_RC, **{
    "font.size": 7.2, "axes.titlesize": 8.0, "xtick.labelsize": 6.8,
    "ytick.labelsize": 6.8, "legend.fontsize": 7.0,
})


def fig_executor_transfer():
    """Self-Eval against the fixed Gemini executor, labelled with the delta."""
    fig, axes = plt.subplots(2, 3, figsize=(6.45, 4.25))
    axes = axes.ravel()
    y = np.arange(len(CREATORS))[::-1]
    for ax, bench in zip(axes, SELF):
        ref = HUMAN[bench][0]
        scores = [SELF[bench][c][0] for c in CREATORS] + [UNIFIED[bench][c][0] for c in CREATORS]
        xmin = max(0, min(scores) - 5)
        xmax = max(max(scores) + 12, ref + 5)
        # Anchor the delta label a fixed fraction of the axis span past the
        # rightmost marker so the sign is never swallowed by the marker face,
        # and stroke it in white so grid, dashes, and markers cannot cut it.
        pad = 0.035 * (xmax - xmin)
        for yi, creator in zip(y, CREATORS):
            self_score = SELF[bench][creator][0]
            fixed_score = UNIFIED[bench][creator][0]
            ax.plot([self_score, fixed_score], [yi, yi], color="#b9b8b2", lw=1.2, zorder=1)
            ax.scatter(self_score, yi, s=28, facecolor=COLOR[creator],
                       edgecolor=COLOR[creator], zorder=3)
            ax.scatter(fixed_score, yi, s=30, facecolor="white",
                       edgecolor=COLOR[creator], lw=1.2, zorder=4)
            anchor = max(self_score, fixed_score) + pad
            ax.text(anchor, yi, f"{fixed_score - self_score:+.1f}", va="center",
                    ha="left", fontsize=6.0, color="#565550", zorder=6,
                    path_effects=[pe.withStroke(linewidth=1.6, foreground="white")])
        ax.axvline(ref, color="#52514e", lw=0.8, dashes=(3, 2), zorder=0)
        ax.set_title(bench)
        ax.set_yticks(y)
        ax.set_yticklabels(CREATORS)
        ax.grid(axis="x", color="#e1e0d9", lw=0.5)
        ax.set_axisbelow(True)
        ax.tick_params(length=0)
        ax.spines[["top", "right"]].set_visible(False)
        ax.set_xlim(xmin, xmax)
        ax.set_ylim(-0.65, len(CREATORS) - 0.35)

    axes[-1].axis("off")
    axes[-1].scatter([], [], s=30, facecolor="#52514e", edgecolor="#52514e", label="Self-Eval")
    axes[-1].scatter([], [], s=32, facecolor="white", edgecolor="#52514e", lw=1.2,
                     label="Unified-Eval (fixed Gemini)")
    axes[-1].plot([], [], color="#52514e", lw=0.8, dashes=(3, 2), label="Human reference")
    axes[-1].legend(loc="center", frameon=False)
    axes[-1].text(0.5, 0.20, "Labels show Unified - Self (percentage points)",
                  ha="center", va="center", fontsize=7.0, color="#565550",
                  transform=axes[-1].transAxes)
    fig.supxlabel("Downstream score (%)", y=0.015, fontsize=7.5, color="#52514e")
    fig.tight_layout(rect=(0, 0.035, 1, 1), w_pad=1.6, h_pad=1.3)
    return fig


# Plain-number ticks read better than the default 4x10^2 style, and three per panel is
# all that fits once the five panels share one row.
COST_TICKS = {
    "SWE-Pro": [400, 700, 1200], "Terminal-Bench 2.1": [15, 40, 120],
    "MLE-bench": [30, 150, 1000], "EQ-Bench3": [2, 8, 40],
    "BrowseComp": [150, 400, 1200],
}


COST_RC = dict(BASE_RC, **{
    "font.size": 6.6, "axes.titlesize": 7.0, "xtick.labelsize": 6.0,
    "ytick.labelsize": 6.0, "legend.fontsize": 6.4,
})


def fig_cost_perf():
    """Downstream score against execution tokens for every RQ1 cell."""
    # One flat row keeps the appendix figure inline with the surrounding text.
    fig, axes = plt.subplots(1, 5, figsize=(7.4, 2.6))
    for ax, bench in zip(axes, SELF):
        ref, external = HUMAN[bench]
        for creator in CREATORS:
            s_score, s_tok = SELF[bench][creator]
            u_score, u_tok = UNIFIED[bench][creator]
            ax.plot([s_tok, u_tok], [s_score, u_score], color="#b9b8b2", lw=1.0, zorder=1)
            # Gemini is the control, so its two points coincide; draw the open square
            # first and a small filled dot on top so the pair stays legible as one.
            coincident = (s_score, s_tok) == (u_score, u_tok)
            ax.scatter(u_tok, u_score, s=32 if coincident else 22, marker="s",
                       facecolor="white", edgecolor=COLOR[creator], lw=1.0,
                       zorder=3 if coincident else 4)
            ax.scatter(s_tok, s_score, s=5 if coincident else 20, marker="o",
                       facecolor=COLOR[creator], edgecolor=COLOR[creator], lw=0.0,
                       zorder=5 if coincident else 3)
        ax.axhline(ref, color="#52514e", lw=0.8, dashes=(3, 2), zorder=0)
        ax.set_title(f"{bench}\nhuman = {ref:.1f}{'*' if external else ''}", linespacing=1.35)
        ax.set_xscale("log")
        ax.xaxis.set_major_locator(FixedLocator(COST_TICKS[bench]))
        ax.xaxis.set_major_formatter(ScalarFormatter())
        ax.xaxis.set_minor_formatter(NullFormatter())
        ax.grid(color="#e1e0d9", lw=0.5)
        ax.set_axisbelow(True)
        ax.tick_params(length=0)
        ax.spines[["top", "right"]].set_visible(False)
        scores = [SELF[bench][c][0] for c in CREATORS] + \
                 [UNIFIED[bench][c][0] for c in CREATORS] + [ref]
        span = max(scores) - min(scores)
        ax.set_ylim(min(scores) - 0.10 * span, max(scores) + 0.10 * span)

    creator_keys = [
        axes[-1].scatter([], [], s=20, facecolor=COLOR[c], edgecolor=COLOR[c], lw=0.0, label=c)
        for c in CREATORS
    ]
    marker_keys = [
        axes[-1].scatter([], [], s=20, marker="o", facecolor="#52514e",
                         edgecolor="#52514e", lw=0.0, label="Self-Eval"),
        axes[-1].scatter([], [], s=22, marker="s", facecolor="white",
                         edgecolor="#52514e", lw=1.0, label="Unified-Eval (fixed Gemini)"),
        axes[-1].plot([], [], color="#52514e", lw=0.8, dashes=(3, 2),
                      label="Human reference")[0],
    ]
    fig.legend(handles=creator_keys, loc="lower center", bbox_to_anchor=(0.5, 0.105),
               ncol=6, frameon=False, handletextpad=0.35, columnspacing=1.3)
    fig.legend(handles=marker_keys, loc="lower center", bbox_to_anchor=(0.5, 0.008),
               ncol=3, frameon=False, handletextpad=0.35, columnspacing=1.6)
    fig.supxlabel("Execution tokens per harness (M, log scale)", y=0.185, fontsize=6.8,
                  color="#52514e")
    fig.supylabel("Downstream score (%)", x=0.006, fontsize=6.8, color="#52514e")
    fig.tight_layout(rect=(0.022, 0.225, 1, 1), w_pad=1.1)
    return fig


# bbox_inches="tight" re-measures text when the file is written, so each figure must be
# built *and* saved under its own rcParams.
FIGURES = [
    ("rq1_human_gap_final", fig_human_gap, HUMAN_GAP_RC),
    ("rq1_executor_transfer_final", fig_executor_transfer, TRANSFER_RC),
    ("rq1_cost_perf", fig_cost_perf, COST_RC),
]

if __name__ == "__main__":
    out = pathlib.Path(__file__).resolve().parent
    for name, build, rc in FIGURES:
        with mpl.rc_context(rc):
            figure = build()
            figure.savefig(out / f"{name}.pdf", bbox_inches="tight")
            figure.savefig(out / f"{name}.png", dpi=600, bbox_inches="tight")
        plt.close(figure)
        print("wrote", name)


==> figures/make_teaser.py <==
#!/usr/bin/env python3
"""Teaser figure for HarnessDev.

Left  (a): bar chart -- final hidden-task performance of the harness each
           creator model builds, against the weak-seed floor and the human
           baseline ceiling.
Right (b): line chart -- how each creator's harness score rises over
           edit-then-test iteration rounds, starting from the shared seed
           and plateauing at the value shown in (a).

Same model -> same colour across both panels. Numbers are illustrative
(real cells are filled at the full run); edit the dicts below to drop in
measured values.

NOTE (2026-07-20): figures/teaser.pdf is now rendered from
teaser_source.html (headless Chrome print-to-pdf); this script's old
matplotlib output is kept as teaser_old.pdf. Running this script would
overwrite the HTML-based teaser, so it now writes teaser_old.pdf.

Run:  python3 figures/make_teaser.py
Out:  figures/teaser_old.pdf  (vector, for pdflatex)
"""

import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator

# ── palette (matches main.tex colour definitions) ────────────────
MODELS = ["Opus 4.7", "GPT-5.5", "Seed 2.0", "Gemini 3.1", "DeepSeek V4", "Qwen 3.7"]
COLOR = {
    "Opus 4.7":    "#3B6FB0",  # hctx  blue
    "GPT-5.5":     "#3B8A4C",  # htool green
    "Seed 2.0":    "#B0413E",  # hexec red
    "Gemini 3.1":  "#E07020",  # hlife orange
    "DeepSeek V4": "#6F5BA8",  # heval purple
    "Qwen 3.7":    "#B9A04F",  # hstate gold
}

# final hidden-task success (%) of the harness each model builds
FINAL = {
    "Opus 4.7": 72.0, "GPT-5.5": 68.0, "Seed 2.0": 64.0,
    "Gemini 3.1": 60.0, "DeepSeek V4": 55.0, "Qwen 3.7": 48.0,
}
SEED_FLOOR = 30.0   # weak-but-runnable seed harness
HUMAN = 80.0        # mature human-engineered harness baseline

# per-model convergence rate for the iteration curves (visual variety)
RATE = {
    "Opus 4.7": 0.95, "GPT-5.5": 0.70, "Seed 2.0": 0.80,
    "Gemini 3.1": 0.55, "DeepSeek V4": 0.50, "Qwen 3.7": 0.40,
}
N_ITERS = 7  # iteration rounds 0..6

mpl.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica", "Arial", "DejaVu Sans"],
    "font.size": 10,
    "axes.linewidth": 0.8,
    "axes.edgecolor": "#444444",
    "pdf.fonttype": 42, "ps.fonttype": 42,  # editable text in the PDF
})

fig, (axL, axR) = plt.subplots(
    1, 2, figsize=(9.2, 3.4), gridspec_kw={"width_ratios": [1.0, 1.15]}
)

# ── (a) bar chart ────────────────────────────────────────────────
x = np.arange(len(MODELS))
vals = [FINAL[m] for m in MODELS]
cols = [COLOR[m] for m in MODELS]
bars = axL.bar(x, vals, width=0.66, color=cols, edgecolor="white", linewidth=0.6, zorder=3)

# reference lines: human ceiling and weak-seed floor
axL.axhline(HUMAN, ls="--", lw=1.2, color="#222222", zorder=2)
axL.text(len(MODELS) - 0.5, HUMAN + 1.0, "human baseline",
         ha="right", va="bottom", fontsize=8.5, color="#222222")
axL.axhline(SEED_FLOOR, ls=":", lw=1.2, color="#888888", zorder=2)
axL.text(-0.45, SEED_FLOOR + 1.0, "weak seed",
         ha="left", va="bottom", fontsize=8.5, color="#888888")

for b, v in zip(bars, vals):
    axL.text(b.get_x() + b.get_width() / 2, v + 1.0, f"{v:.0f}",
             ha="center", va="bottom", fontsize=8.5, color="#222222")

axL.set_xticks(x)
axL.set_xticklabels(MODELS, rotation=28, ha="right", fontsize=8.5)
axL.set_ylim(0, 90)
axL.yaxis.set_major_locator(MultipleLocator(20))
axL.set_ylabel("Hidden-task success (%)")
axL.set_title("(a) Harness performance by creator", fontsize=10.5, pad=8)
axL.grid(axis="y", color="#000000", alpha=0.07, zorder=0)
for s in ("top", "right"):
    axL.spines[s].set_visible(False)

# ── (b) iteration curves ─────────────────────────────────────────
t = np.arange(N_ITERS)
for m in MODELS:
    final = FINAL[m]
    curve = final - (final - SEED_FLOOR) * np.exp(-RATE[m] * t)
    curve[0] = SEED_FLOOR  # everyone starts at the shared seed
    axR.plot(t, curve, marker="o", ms=4.2, lw=1.9, color=COLOR[m],
             label=m, zorder=3)

axR.axhline(HUMAN, ls="--", lw=1.2, color="#222222", zorder=2)
axR.text(N_ITERS - 1, HUMAN + 1.0, "human baseline",
         ha="right", va="bottom", fontsize=8.5, color="#222222")

axR.set_xlim(-0.2, N_ITERS - 0.8)
axR.set_ylim(0, 90)
axR.xaxis.set_major_locator(MultipleLocator(1))
axR.yaxis.set_major_locator(MultipleLocator(20))
axR.set_xlabel("Iteration rounds (edit–test cycles)")
axR.set_ylabel("Hidden-task success (%)")
axR.set_title("(b) Improvement over iterations", fontsize=10.5, pad=8)
axR.grid(color="#000000", alpha=0.07, zorder=0)
for s in ("top", "right"):
    axR.spines[s].set_visible(False)
axR.legend(fontsize=8.0, ncol=2, frameon=False, loc="lower right",
           handlelength=1.4, columnspacing=1.1, labelspacing=0.3)

fig.tight_layout(w_pad=2.0)
out = __file__.rsplit("/", 1)[0] + "/teaser_old.pdf"
fig.savefig(out, bbox_inches="tight")
fig.savefig(out.replace(".pdf", ".png"), dpi=200, bbox_inches="tight")
print("wrote", out)


==> figures/overview/support.js <==
// GENERATED from dc-runtime/src/*.ts — do not edit. Rebuild with `cd dc-runtime && bun run build`.
"use strict";
(() => {
  var __defProp = Object.defineProperty;
  var __defNormalProp = (obj, key, value) => key in obj ? __defProp(obj, key, { enumerable: true, configurable: true, writable: true, value }) : obj[key] = value;
  var __publicField = (obj, key, value) => __defNormalProp(obj, typeof key !== "symbol" ? key + "" : key, value);

  // src/react.ts
  function getReact() {
    const R = window.React;
    if (!R) throw new Error("dc-runtime: window.React is not available yet");
    return R;
  }
  function getReactDOM() {
    const RD = window.ReactDOM;
    if (!RD) throw new Error("dc-runtime: window.ReactDOM is not available yet");
    return RD;
  }
  var h = ((...args) => getReact().createElement(
    ...args
  ));

  // src/parse.ts
  function parseDcDocument(doc) {
    const dc = doc.querySelector("x-dc");
    if (!dc) return null;
    const scriptEl = doc.querySelector("script[data-dc-script]");
    const { props, preview } = parseDataProps(
      scriptEl?.getAttribute("data-props") ?? null
    );
    return {
      template: dc.innerHTML,
      js: scriptEl ? scriptEl.textContent || "" : "",
      props,
      preview
    };
  }
  function parseDcText(src) {
    const openMatch = /<x-dc(?:\s[^>]*)?>/.exec(src);
    if (!openMatch) return null;
    const close = src.lastIndexOf("</x-dc>");
    if (close === -1 || close < openMatch.index) return null;
    const template = src.slice(openMatch.index + openMatch[0].length, close);
    const doc = new DOMParser().parseFromString(src, "text/html");
    const scriptEl = doc.querySelector("script[data-dc-script]");
    const { props, preview } = parseDataProps(
      scriptEl?.getAttribute("data-props") ?? null
    );
    return {
      template,
      js: scriptEl ? scriptEl.textContent || "" : "",
      props,
      preview
    };
  }
  function parseDataProps(raw) {
    if (!raw) return { props: null, preview: null };
    let parsed;
    try {
      parsed = JSON.parse(raw);
    } catch {
      return { props: null, preview: null };
    }
    if (!parsed || typeof parsed !== "object" || Array.isArray(parsed)) {
      return { props: null, preview: null };
    }
    const obj = parsed;
    const preview = obj.$preview && typeof obj.$preview === "object" ? obj.$preview : null;
    const rest = {};
    for (const k of Object.keys(obj)) {
      if (k[0] !== "$") rest[k] = obj[k];
    }
    return { props: Object.keys(rest).length ? rest : null, preview };
  }
  function dcNameFromPath(pathname) {
    let p = pathname || "";
    try {
      p = decodeURIComponent(p);
    } catch {
    }
    const base = p.split("/").pop() || "Root";
    return base.replace(/\.dc\.html$/, "").replace(/\.html?$/, "") || "Root";
  }

  // src/boot.ts
  var BASE_CSS = `
    .sc-placeholder{background:color-mix(in srgb,currentColor 8%,transparent);
      border:1px solid color-mix(in srgb,currentColor 50%,transparent);
      border-radius:2px;box-sizing:border-box;overflow:hidden}
    @keyframes sc-shine{0%{background-position:100% 50%}100%{background-position:0% 50%}}
    html.sc-dc-streaming .sc-placeholder,
    html.sc-dc-streaming .sc-interp.sc-missing{position:relative;
      background:color-mix(in srgb,currentColor 5%,transparent);
      border-color:transparent}
    html.sc-dc-streaming .sc-placeholder::before,
    html.sc-dc-streaming .sc-interp.sc-missing::before{content:'';
      position:absolute;inset:0;pointer-events:none;
      background:linear-gradient(90deg,rgba(217,119,87,0) 25%,rgba(247,225,211,.95) 37%,rgba(217,119,87,0) 63%);
      background-size:400% 100%;animation:sc-shine 1.4s ease infinite}
    html.sc-dc-streaming .sc-placeholder:nth-child(n+9 of .sc-placeholder)::before,
    html.sc-dc-streaming .sc-interp.sc-missing:nth-child(n+9 of .sc-interp.sc-missing)::before{animation:none;
      background:color-mix(in srgb,currentColor 8%,transparent)}
    .sc-placeholder-error{padding:4px 8px;font:11px/1.4 ui-monospace,monospace;
      color:color-mix(in srgb,currentColor 70%,transparent);word-break:break-word}
    .sc-interp.sc-missing{display:inline-block;width:2em;height:1em;overflow:hidden;
      vertical-align:text-bottom;background:rgba(255,255,255,.3);border:1px solid rgba(0,0,0,.5);
      border-radius:2px;box-sizing:border-box;color:transparent;
      user-select:none}
    .sc-interp.sc-unresolved{font-family:ui-monospace,monospace;font-size:.85em;
      color:color-mix(in srgb,currentColor 50%,transparent);
      background:color-mix(in srgb,currentColor 10%,transparent);border-radius:3px;
      padding:0 3px}
    .sc-host.sc-has-error{position:relative}
    .sc-logic-error{position:absolute;top:8px;left:8px;z-index:2147483647;max-width:60ch;
      padding:6px 10px;background:#b00020;color:#fff;font:12px/1.4 ui-monospace,monospace;
      border-radius:4px;white-space:pre-wrap;pointer-events:none}
    /* Mirrors PRINT_BASELINE_CSS in apps/web deck-stage-export.ts \u2014 keep both
       in sync until dc-runtime regains a build step. */
    @media print {
      @page { margin: 0.5cm; }
      figure, table { break-inside: avoid; }
      #dc-root, #dc-root > .sc-host { height: auto; }
      *, *::before, *::after {
        print-color-adjust: exact; -webkit-print-color-adjust: exact;
        backdrop-filter: none !important; -webkit-backdrop-filter: none !important;
        animation-delay: -99s !important; animation-duration: .001s !important;
        animation-iteration-count: 1 !important; animation-fill-mode: both !important;
        animation-play-state: running !important; transition-duration: 0s !important;
      }
    }
  `;
  var FULL_PAGE_CSS = "html,body{height:100%;margin:0}#dc-root,#dc-root>.sc-host{height:100%}";
  function rootNameForDocument(doc, loc) {
    let bootPath = loc.pathname || "";
    if (!/\.dc\.html?$/i.test(safeDecode(bootPath))) {
      try {
        bootPath = new URL(doc.baseURI || "/").pathname;
      } catch {
      }
    }
    return dcNameFromPath(bootPath);
  }
  function safeDecode(s) {
    try {
      return decodeURIComponent(s);
    } catch {
      return s;
    }
  }
  function boot(runtime, doc = document) {
    const parsed = parseDcDocument(doc);
    if (!parsed) return null;
    const React = getReact();
    const rootName = rootNameForDocument(doc, location);
    runtime.markFetched(rootName);
    runtime.setRootName(rootName);
    runtime.adoptParsed(rootName, parsed);
    fetch(location.href).then((res) => res.ok ? res.text() : "").then((t) => {
      const raw = t ? parseDcText(t) : null;
      if (raw?.template) runtime.updateHtml(rootName, raw.template);
    }).catch(() => {
    });
    const dc = doc.querySelector("x-dc");
    const hostEl = doc.createElement("div");
    hostEl.id = "dc-root";
    dc.replaceWith(hostEl);
    if (!parsed.preview) {
      const s = doc.createElement("style");
      s.textContent = FULL_PAGE_CSS;
      doc.head.appendChild(s);
    }
    const Root = runtime.getDC(rootName);
    const entry = runtime.registry.get(rootName);
    function StandaloneRoot() {
      const [, setTick] = React.useState(0);
      React.useEffect(() => {
        const sub = () => setTick((n) => n + 1);
        entry.subs.add(sub);
        return () => {
          entry.subs.delete(sub);
        };
      }, []);
      const defaults = React.useMemo(() => {
        const d = {};
        for (const k in entry.propsMeta || {}) {
          const v = entry.propsMeta?.[k]?.default;
          if (v !== void 0) d[k] = v;
        }
        return d;
      }, [entry.propsMeta]);
      return h(Root, { ...defaults, ...entry.propOverrides || {} });
    }
    const ReactDOM = getReactDOM();
    if (ReactDOM.createRoot)
      ReactDOM.createRoot(hostEl).render(h(StandaloneRoot));
    else ReactDOM.render(h(StandaloneRoot), hostEl);
    return rootName;
  }

  // src/expr.ts
  var IDENT_RE = /^[A-Za-z_$][A-Za-z0-9_$]*/;
  var NUMBER_RE = /^-?\d+(\.\d+)?$/;
  function resolve(vals, src) {
    const expr = String(src).trim();
    if (!expr) return void 0;
    if (expr[0] === "(" && expr[expr.length - 1] === ")" && parensWrapWhole(expr)) {
      return resolve(vals, expr.slice(1, -1));
    }
    const eq = findTopLevelEquality(expr);
    if (eq) {
      const lv = resolve(vals, expr.slice(0, eq.index));
      const rv = resolve(vals, expr.slice(eq.index + eq.op.length));
      switch (eq.op) {
        case "===":
          return lv === rv;
        case "!==":
          return lv !== rv;
        case "==":
          return lv == rv;
        default:
          return lv != rv;
      }
    }
    if (expr[0] === "!") return !resolve(vals, expr.slice(1));
    if (expr === "true") return true;
    if (expr === "false") return false;
    if (expr === "null") return null;
    if (expr === "undefined") return void 0;
    if (NUMBER_RE.test(expr)) return Number(expr);
    if (expr.length >= 2 && (expr[0] === '"' || expr[0] === "'") && expr[expr.length - 1] === expr[0]) {
      return expr.slice(1, -1);
    }
    return resolvePath(vals, expr);
  }
  function parensWrapWhole(expr) {
    let depth = 0;
    for (let i = 0; i < expr.length - 1; i++) {
      if (expr[i] === "(") depth++;
      else if (expr[i] === ")") {
        depth--;
        if (depth === 0) return false;
      }
    }
    return true;
  }
  function findTopLevelEquality(expr) {
    let depth = 0;
    for (let i = 0; i < expr.length; i++) {
      const c = expr[i];
      if (c === "[" || c === "(") depth++;
      else if (c === "]" || c === ")") depth--;
      else if (depth === 0 && (c === "=" || c === "!") && expr[i + 1] === "=") {
        if (i > 0 && (expr[i - 1] === "=" || expr[i - 1] === "!")) continue;
        if (!expr.slice(0, i).trim()) continue;
        const op = expr[i + 2] === "=" ? c + "==" : c + "=";
        return { index: i, op };
      }
    }
    return null;
  }
  function resolvePath(vals, expr) {
    const head = expr.match(IDENT_RE);
    if (!head) return void 0;
    let cur = vals == null ? void 0 : vals[head[0]];
    let i = head[0].length;
    while (i < expr.length) {
      if (expr[i] === ".") {
        const m = expr.slice(i + 1).match(IDENT_RE) || expr.slice(i + 1).match(/^\d+/);
        if (!m) return void 0;
        cur = cur == null ? void 0 : cur[m[0]];
        i += 1 + m[0].length;
      } else if (expr[i] === "[") {
        let depth = 1;
        let j = i + 1;
        while (j < expr.length && depth > 0) {
          if (expr[j] === "[") depth++;
          else if (expr[j] === "]") {
            depth--;
            if (depth === 0) break;
          }
          j++;
        }
        if (depth !== 0) return void 0;
        const key = resolve(vals, expr.slice(i + 1, j));
        cur = cur == null ? void 0 : cur[key];
        i = j + 1;
      } else {
        return void 0;
      }
    }
    return cur;
  }

  // src/encode.ts
  var CAMEL_ATTR = "sc-camel-";
  var INLINE_TEXT_TAGS = new Set(
    "a abbr b bdi bdo br cite code del dfn em i ins kbd mark q s samp small span strike strong sub sup u var wbr".split(
      " "
    )
  );
  var RAW_WRAP = {
    select: "sc-raw-select",
    table: "sc-raw-table",
    tbody: "sc-raw-tbody",
    thead: "sc-raw-thead",
    tfoot: "sc-raw-tfoot",
    tr: "sc-raw-tr",
    td: "sc-raw-td",
    th: "sc-raw-th",
    caption: "sc-raw-caption"
  };
  var RAW_UNWRAP = Object.fromEntries(
    Object.entries(RAW_WRAP).map(([k, v]) => [v, k])
  );
  var EVENT_MAP = {
    onclick: "onClick",
    onchange: "onChange",
    oninput: "onInput",
    onsubmit: "onSubmit",
    onkeydown: "onKeyDown",
    onkeyup: "onKeyUp",
    onkeypress: "onKeyPress",
    onmousedown: "onMouseDown",
    onmouseup: "onMouseUp",
    onmouseenter: "onMouseEnter",
    onmouseleave: "onMouseLeave",
    onfocus: "onFocus",
    onblur: "onBlur",
    ondoubleclick: "onDoubleClick",
    oncontextmenu: "onContextMenu"
  };
  var ATTRS = `(?:[^>"']|"[^"]*"|'[^']*')*`;
  var IMPORT_SELF_CLOSE_RE = new RegExp(
    "<(x-import|dc-import)(" + ATTRS + ")/>",
    "gi"
  );
  var CAMEL_ATTR_RE = /(\s)([a-z]+[A-Z][A-Za-z0-9]*)(\s*=)/g;
  function encodeCase(html) {
    html = html.replace(
      IMPORT_SELF_CLOSE_RE,
      (_, t, a) => "<" + t + a + "></" + t + ">"
    );
    html = html.replace(/<helmet(\s|>)/gi, "<sc-helmet$1");
    html = html.replace(/<\/helmet\s*>/gi, "</sc-helmet>");
    html = html.replace(
      CAMEL_ATTR_RE,
      (_, sp, name, eq) => sp + CAMEL_ATTR + name.replace(/[A-Z]/g, (c) => "-" + c.toLowerCase()) + eq
    );
    for (const [real, alias] of Object.entries(RAW_WRAP)) {
      html = html.replace(
        new RegExp("(</?)" + real + "(?=[\\s>])", "gi"),
        "$1" + alias
      );
    }
    return html;
  }
  function kebabToCamel(s) {
    return s.replace(/-([a-z])/g, (_, c) => c.toUpperCase());
  }
  function cssToObj(css) {
    const o = {};
    for (const decl of css.split(";")) {
      const i = decl.indexOf(":");
      if (i < 0) continue;
      const prop = decl.slice(0, i).trim();
      o[prop.startsWith("--") ? prop : kebabToCamel(prop)] = decl.slice(i + 1).trim();
    }
    return o;
  }
  function compileAttr(raw) {
    const whole = raw.match(/^\s*\{\{([\s\S]+?)\}\}\s*$/);
    if (whole) {
      const path = whole[1];
      return (vals) => resolve(vals, path);
    }
    if (raw.includes("{{")) {
      const parts = raw.split(/\{\{([\s\S]+?)\}\}/g);
      return (vals) => parts.map((s, i) => i & 1 ? resolve(vals, s) ?? "" : s).join("");
    }
    return () => raw;
  }

  // src/compile.ts
  function collectProps(node, kind, host) {
    const propGetters = [];
    const pseudoClasses = [];
    let hintSize = null;
    for (const { name, value } of [...node.attributes]) {
      if (name === "sc-name" || name === "data-dc-tpl") continue;
      let key = name;
      if (key.startsWith(CAMEL_ATTR))
        key = kebabToCamel(key.slice(CAMEL_ATTR.length));
      if (key === "hint-size") {
        hintSize = value;
        continue;
      }
      if (key.startsWith("style-")) {
        pseudoClasses.push(host.pseudoClass(key.slice(6), value));
        continue;
      }
      if (kind !== "dom") {
        if (key.includes("-") && !(kind === "x-import" && (key.startsWith("aria-") || key.startsWith("data-"))))
          key = kebabToCamel(key);
      } else {
        if (key === "class") key = "className";
        else if (key === "for") key = "htmlFor";
        else if (key.startsWith("on"))
          key = EVENT_MAP[key] || "on" + key[2].toUpperCase() + key.slice(3);
      }
      propGetters.push([key, compileAttr(value)]);
    }
    return { propGetters, pseudoClasses, hintSize };
  }
  var HOST_STYLE_PROPS = /* @__PURE__ */ new Set([
    "position",
    "left",
    "right",
    "top",
    "bottom",
    "inset",
    "width",
    "height",
    "z-index",
    "transform"
  ]);
  function hostPositionStyle(style) {
    const all = typeof style === "string" ? cssToObj(style) : style != null && typeof style === "object" ? style : null;
    if (!all) return void 0;
    const out = {};
    for (const [k, v] of Object.entries(all)) {
      const kebab = k.replace(/[A-Z]/g, (c) => "-" + c.toLowerCase());
      if (HOST_STYLE_PROPS.has(kebab)) out[k] = v;
    }
    return Object.keys(out).length ? out : void 0;
  }
  function compileTemplate(html, host) {
    const tpl = document.createElement("template");
    //! nosemgrep: direct-inner-html-assignment
    tpl.innerHTML = encodeCase(html);
    let tplN = 0;
    (function stamp(node) {
      if (node.nodeType === Node.ELEMENT_NODE) {
        node.setAttribute("data-dc-tpl", String(tplN++));
      }
      for (const c of node.childNodes) stamp(c);
    })(tpl.content);
    const builders = walkChildren(tpl.content, host);
    const render = ((vals, ctx) => builders.map((b, i) => b(vals || {}, ctx, i)));
    render.__annotated = tpl.innerHTML;
    return render;
  }
  function walkChildren(node, host) {
    return [...node.childNodes].map((c) => walk(c, host)).filter((b) => b != null);
  }
  function walk(node, host) {
    if (node.nodeType === Node.TEXT_NODE) return walkText(node);
    if (node.nodeType !== Node.ELEMENT_NODE) return null;
    const el = node;
    const tag = el.tagName.toLowerCase();
    if (tag === "sc-for") return walkFor(el, host);
    if (tag === "sc-if") return walkIf(el, host);
    if (tag === "x-import") return walkXImport(el, host);
    if (tag === "sc-helmet") return host.helmet(el);
    if (tag === "dc-import") return walkComponent(el, host);
    return walkElement(el, host);
  }
  var warnedHoles = /* @__PURE__ */ new Set();
  function warnUnresolved(ctx, what) {
    const key = (ctx?.__name || "?") + "\0" + what;
    if (warnedHoles.has(key)) return;
    warnedHoles.add(key);
    console.warn("[dc-runtime] " + (ctx?.__name || "template") + ": " + what);
  }
  function walkText(node) {
    const txt = node.nodeValue ?? "";
    if (!txt.includes("{{")) {
      if (!txt.trim() && !txt.includes(" ")) return null;
      return () => txt;
    }
    const parts = txt.split(/\{\{([\s\S]+?)\}\}/g);
    return (vals, ctx, key) => h(
      getReact().Fragment,
      { key },
      ...parts.map((p, i) => {
        if (!(i & 1)) return p;
        const v = resolve(vals, p);
        if (v === void 0) {
          if (!ctx?.__streamingNow) {
            if (document.body?.hasAttribute("data-dc-editor-on")) {
              return h(
                "span",
                { key: i, className: "sc-interp sc-unresolved" },
                "{{ " + p.trim() + " }}"
              );
            }
            warnUnresolved(
              ctx,
              "{{ " + p.trim() + " }} never resolved \u2014 rendered as empty"
            );
            return null;
          }
          return h(
            "span",
            { key: i, className: "sc-interp sc-missing" },
            p.trim()
          );
        }
        if (getReact().isValidElement(v) || Array.isArray(v)) {
          return h(getReact().Fragment, { key: i }, v);
        }
        if (v === null || typeof v === "boolean") return null;
        return h("span", { key: i, className: "sc-interp" }, String(v));
      })
    );
  }
  function walkFor(el, host) {
    const listGet = compileAttr(el.getAttribute("list") || "");
    const asName = el.getAttribute("as") || "item";
    const hintN = parseInt(el.getAttribute("hint-placeholder-count") || "0", 10);
    const kids = walkChildren(el, host);
    const listSrc = el.getAttribute("list") || "";
    return (vals, ctx, key) => {
      let list = listGet(vals);
      if (!Array.isArray(list)) {
        if (!ctx?.__streamingNow) {
          if (list !== void 0 && list !== null) {
            warnUnresolved(
              ctx,
              'sc-for list="' + listSrc + '" is not an array (' + typeof list + ")"
            );
          }
          list = [];
        } else {
          list = hintN > 0 ? Array(hintN).fill(void 0) : [];
        }
      }
      return h(
        getReact().Fragment,
        { key },
        list.map((item, i) => {
          const sub = { ...vals, [asName]: item, $index: i };
          return h(
            getReact().Fragment,
            { key: i },
            kids.map((b, j) => b(sub, ctx, j))
          );
        })
      );
    };
  }
  function walkIf(el, host) {
    const valGet = compileAttr(el.getAttribute("value") || "");
    const hintRaw = el.getAttribute("hint-placeholder-val");
    const hintGet = hintRaw != null ? compileAttr(hintRaw) : null;
    const kids = walkChildren(el, host);
    return (vals, ctx, key) => {
      let v = valGet(vals);
      if (v === void 0 && hintGet && ctx?.__streamingNow) v = hintGet(vals);
      return v ? h(
        getReact().Fragment,
        { key },
        kids.map((b, j) => b(vals, ctx, j))
      ) : null;
    };
  }
  function walkComponent(el, host) {
    const name = el.getAttribute("name") || el.getAttribute("component") || "";
    el.removeAttribute("name");
    el.removeAttribute("component");
    const tplId = el.getAttribute("data-dc-tpl");
    const styleRaw = el.getAttribute("style");
    el.removeAttribute("style");
    const styleGet = styleRaw != null ? compileAttr(styleRaw) : null;
    const { propGetters, hintSize } = collectProps(el, "dc-import", host);
    const kids = walkChildren(el, host);
    return (vals, ctx, key) => {
      const props = {
        key,
        __hintSize: hintSize,
        __tplId: tplId,
        __hostStyle: styleGet ? hostPositionStyle(styleGet(vals)) : void 0
      };
      for (const [k, g] of propGetters) {
        const v = g(vals);
        if (k === "dcProps") {
          if (v && typeof v === "object") Object.assign(props, v);
          continue;
        }
        props[k] = v;
      }
      if (kids.length) props.children = kids.map((b, j) => b(vals, ctx, j));
      return h(host.component(name), props);
    };
  }
  function walkXImport(el, host) {
    const globalNameGet = compileAttr(
      el.getAttribute("component-from-global-scope") || ""
    );
    const exportNameGet = compileAttr(
      el.getAttribute("component") || el.getAttribute("name") || ""
    );
    const fromRaw = el.getAttribute("from") || el.getAttribute("src") || el.getAttribute("import") || "";
    const urls = fromRaw.trim() ? fromRaw.trim().split(/\s+/) : [];
    const url = urls.length ? urls[urls.length - 1] : "";
    const kindOf = (u) => /\.(jsx|tsx)(\?|#|$)/i.test(u) ? "jsx" : "js";
    const tplId = el.getAttribute("data-dc-tpl");
    const styleRaw = el.getAttribute("style");
    el.removeAttribute("style");
    const styleGet = styleRaw != null ? compileAttr(styleRaw) : null;
    const wrap = tplId != null || styleGet != null;
    const { propGetters, hintSize } = collectProps(el, "x-import", host);
    const hasContent = el.children.length > 0 || !!(el.textContent || "").trim();
    const kids = hasContent ? walkChildren(el, host) : [];
    const urlBindable = fromRaw.includes("{{");
    if (urls.length && !urlBindable) {
      let prev;
      for (const u of urls) prev = host.loadExternal(kindOf(u), u, prev);
    }
    const evalName = (g, vals) => {
      const v = g(vals);
      const s = v == null ? "" : String(v);
      return s.includes("{{") ? "" : s;
    };
    return (vals, ctx, key) => {
      const globalName = evalName(globalNameGet, vals);
      const name = globalName || evalName(exportNameGet, vals);
      const C = !name || urlBindable ? null : globalName ? host.resolveExternalGlobal(url, globalName) : host.resolveExternal(url, name);
      const hostStyle = styleGet ? hostPositionStyle(styleGet(vals)) : void 0;
      const wrapper = wrap ? {
        key,
        className: "sc-host-x",
        "data-dc-tpl": tplId,
        style: hostStyle || { display: "contents" }
      } : null;
      if (!C) {
        const error = urlBindable ? "x-import `from` cannot contain {{ \u2026 }} \u2014 module URLs are resolved at parse time; use a literal URL" : host.resolveExternalError(url, name);
        const ph = host.placeholder({
          key: wrapper ? void 0 : key,
          name,
          hintSize,
          error
        });
        return wrapper ? h("div", wrapper, ph) : ph;
      }
      const props = wrapper ? {} : { key };
      let unresolvedHole = false;
      for (const [k, g] of propGetters) {
        if (k === "component" || k === "componentFromGlobalScope" || k === "from") {
          continue;
        }
        const v = g(vals);
        if (v === void 0) unresolvedHole = true;
        if (k === "dcProps") {
          if (v && typeof v === "object") Object.assign(props, v);
          continue;
        }
        props[k] = v;
      }
      if (unresolvedHole && ctx?.__htmlStreamingNow) {
        const ph = host.placeholder({
          key: wrapper ? void 0 : key,
          name,
          hintSize,
          error: null
        });
        return wrapper ? h("div", wrapper, ph) : ph;
      }
      if (kids.length) props.children = kids.map((b, j) => b(vals, ctx, j));
      return wrapper ? h("div", wrapper, h(C, props)) : h(C, props);
    };
  }
  function contentKey(el) {
    const clone = el.cloneNode(true);
    for (const d of clone.querySelectorAll("*")) {
      while (d.attributes.length) d.removeAttribute(d.attributes[0].name);
    }
    const s = clone.innerHTML;
    let h2 = 5381;
    for (let i = 0; i < s.length; i++) h2 = (h2 << 5) + h2 + s.charCodeAt(i) | 0;
    return s.length + "." + (h2 >>> 0).toString(36);
  }
  var NEVER_CONTENT_KEYED = new Set(
    "script style textarea option title select canvas iframe video audio".split(
      " "
    )
  );
  var NOT_INLINE_SELECTOR = ":not(" + [...INLINE_TEXT_TAGS].join(",") + ")";
  function walkElement(el, host) {
    const realTag = RAW_UNWRAP[el.localName] || el.localName;
    const tplId = el.getAttribute("data-dc-tpl");
    const inlineOnly = el.childNodes.length > 0 && !NEVER_CONTENT_KEYED.has(realTag) && el.querySelector(NOT_INLINE_SELECTOR) === null;
    const keySuffix = inlineOnly ? "|" + contentKey(el) : "";
    const { propGetters, pseudoClasses } = collectProps(el, "dom", host);
    const kids = walkChildren(el, host);
    return (vals, ctx, key) => {
      const props = {
        key: key + keySuffix,
        "data-dc-tpl": tplId
      };
      for (const [k, g] of propGetters) {
        let v = g(vals);
        if (k === "style" && typeof v === "string") v = cssToObj(v);
        if ((k === "value" || k === "checked") && v === void 0) {
          v = k === "checked" ? false : "";
        }
        props[k] = v;
      }
      if (pseudoClasses.length) {
        props.className = [props.className, ...pseudoClasses].filter(Boolean).join(" ");
      }
      return h(realTag, props, ...kids.map((b, j) => b(vals, ctx, j)));
    };
  }

  // src/logic.ts
  var StreamableLogic = class {
    constructor(props) {
      __publicField(this, "props");
      __publicField(this, "state", {});
      /** Back-pointer to the wrapper component, installed after construction. */
      __publicField(this, "__host");
      this.props = props || {};
    }
    setState(update, cb) {
      this.__host && this.__host.__setLogicState(update, cb);
    }
    forceUpdate() {
      this.__host && this.__host.forceUpdate();
    }
    componentDidMount() {
    }
    componentDidUpdate(_prevProps) {
    }
    componentWillUnmount() {
    }
    /** The flat object the template renders against (merged over props). */
    renderVals() {
      return {};
    }
  };
  function evalDcLogic(src) {
    //! nosemgrep: eval-and-function-constructor
    const fn = new Function(
      "DCLogic",
      "StreamableLogic",
      "React",
      src + '\n;return (typeof Component!=="undefined"&&Component)||undefined;'
    );
    return fn(StreamableLogic, StreamableLogic, getReact());
  }

  // src/component.ts
  function shallowEqual(a, b) {
    if (!b) return false;
    const ak = Object.keys(a).filter((k) => k !== "children");
    const bk = Object.keys(b).filter((k) => k !== "children");
    if (ak.length !== bk.length) return false;
    for (const k of ak) if (a[k] !== b[k]) return false;
    return true;
  }
  function Placeholder({
    name,
    hintSize,
    streaming,
    error
  }) {
    const [w, hgt] = (hintSize || "100%,60px").split(",");
    return h(
      "div",
      {
        className: "sc-placeholder" + (streaming ? " sc-streaming" : ""),
        style: { width: w.trim(), height: hgt && hgt.trim() },
        title: name
      },
      error ? h(
        "div",
        { className: "sc-placeholder-error" },
        (name ? name + ": " : "") + error
      ) : null
    );
  }
  function hintToMin(hint) {
    if (!hint) return void 0;
    const [w, hgt] = hint.split(",");
    return { minWidth: w.trim(), minHeight: hgt && hgt.trim() };
  }
  function createComponentFactory(registry, ensureFetched) {
    const React = getReact();
    const AncestorContext = React.createContext([]);
    class StreamableComponent extends React.Component {
      constructor(props) {
        super(props);
        __publicField(this, "__name");
        __publicField(this, "__sub");
        __publicField(this, "__needsDidMount", false);
        /** Snapshot of the registry's streaming flags taken at render time —
         *  builders read it off the RenderCtx (this) to pick placeholder vs
         *  render-nothing for unresolved values. */
        __publicField(this, "__streamingNow", false);
        __publicField(this, "__htmlStreamingNow", false);
        /** When a construct throws, remember the (class, registry.ver, props)
         *  triple so render-time reconcile doesn't re-attempt it on every parent
         *  re-render. A registry bump (new class, template, external module
         *  resolving via bumpAll) changes `ver` and breaks the memo so an
         *  env-dependent constructor can self-heal. */
        __publicField(this, "__failedLogic", null);
        __publicField(this, "__failedUserProps", null);
        __publicField(this, "__failedVer", -1);
        /** Per-instance constructor error — kept here (not on the registry entry)
         *  so one instance's successful construct can't hide a sibling's failure,
         *  and a construct can never wipe an eval error `updateJs` recorded on
         *  `r.logicError`. */
        __publicField(this, "__ctorError", null);
        __publicField(this, "logic");
        this.__name = props.__name;
        this.state = { __v: 0, __err: null };
        this.__sub = () => {
          if (this.state.__err) this.setState({ __err: null });
          this.forceUpdate();
        };
        this.__makeLogic(registry.get(this.__name).Logic, null);
        ensureFetched(this.__name);
      }
      /** Error-boundary hook: a render crash anywhere in this DC's subtree
       *  (its own template, an x-import'd component, a child DC without its
       *  own deeper boundary) lands here instead of unmounting the page. */
      static getDerivedStateFromError(e) {
        return { __err: e instanceof Error && e.message ? e.message : String(e) };
      }
      componentDidCatch(e, info) {
        console.error(
          "[dc-runtime] render error in <" + this.__name + ">:",
          e,
          info?.componentStack || ""
        );
      }
      /** Instantiate the logic class (or the no-op base) and adopt `prevState`
       *  over its initial state — used both at mount and on hot-swap. */
      __makeLogic(Logic, prevState) {
        const L = Logic || StreamableLogic;
        try {
          this.logic = new L(this.__userProps());
          this.__failedLogic = null;
          this.__failedUserProps = null;
          this.__ctorError = null;
        } catch (e) {
          console.error(e);
          this.__failedLogic = Logic;
          this.__failedUserProps = this.__userProps();
          this.__failedVer = registry.get(this.__name).ver;
          this.__ctorError = this.__name + ": " + (e instanceof Error && e.message ? e.message : String(e));
          this.logic = new StreamableLogic(
            this.__userProps()
          );
        }
        this.logic.__host = this;
        if (prevState)
          this.logic.state = { ...this.logic.state || {}, ...prevState };
      }
      /** The props the author's logic + template see — internal __-prefixed
       *  wiring stripped. */
      __userProps() {
        const { __name, __hintSize, __tplId, __hostStyle, ...rest } = this.props;
        return rest;
      }
      __setLogicState(update, cb) {
        const prev = this.logic.state;
        const patch = typeof update === "function" ? update(prev) : update;
        this.logic.state = { ...prev, ...patch };
        this.setState((s) => ({ __v: s.__v + 1 }), cb);
      }
      /** Swap the logic instance when the registry's Logic class changed
       *  (streaming completion, hot reload). State carries over; didMount
       *  re-fires after the swap commits so refs exist. */
      __reconcileLogic() {
        const r = registry.get(this.__name);
        const Next = r.Logic;
        const Cur = this.logic.constructor;
        if (Next === Cur || !Next && Cur === StreamableLogic || Next === this.__failedLogic && r.ver === this.__failedVer && shallowEqual(this.__userProps(), this.__failedUserProps)) {
          return;
        }
        if (!this.__needsDidMount) {
          try {
            this.logic.componentWillUnmount();
          } catch (e) {
            console.error(e);
          }
        }
        this.__makeLogic(Next, this.logic.state);
        this.__needsDidMount = true;
      }
      componentDidMount() {
        registry.get(this.__name).subs.add(this.__sub);
        try {
          this.logic.componentDidMount();
        } catch (e) {
          console.error(e);
        }
      }
      componentDidUpdate(prevProps) {
        this.logic.props = this.__userProps();
        if (this.__needsDidMount) {
          if (this.state.__err || !registry.get(this.__name).tpl) return;
          this.__needsDidMount = false;
          try {
            this.logic.componentDidMount();
          } catch (e) {
            console.error(e);
          }
        } else {
          try {
            this.logic.componentDidUpdate(prevProps);
          } catch (e) {
            console.error(e);
          }
        }
      }
      componentWillUnmount() {
        registry.get(this.__name).subs.delete(this.__sub);
        if (!this.__needsDidMount) {
          try {
            this.logic.componentWillUnmount();
          } catch (e) {
            console.error(e);
          }
        }
      }
      render() {
        const r = registry.get(this.__name);
        const cls = "sc-host" + (r.htmlStreaming ? " sc-streaming-html" : "") + (r.jsStreaming ? " sc-streaming-js" : "");
        const hintStyle = r.htmlStreaming ? hintToMin(this.props.__hintSize) : void 0;
        const hostStyle = this.props.__hostStyle || hintStyle ? { ...hintStyle || {}, ...this.props.__hostStyle || {} } : void 0;
        const hostBase = {
          className: cls,
          style: hostStyle,
          "data-sc-name": this.__name,
          "data-dc-tpl": this.props.__tplId
        };
        const chain = Array.isArray(this.context) ? this.context : [];
        if (chain.includes(this.__name)) {
          const cycle = [
            ...chain.slice(chain.indexOf(this.__name)),
            this.__name
          ].join(" \u2192 ");
          return h(
            "div",
            { ...hostBase, className: cls + " sc-has-error" },
            h(Placeholder, {
              name: this.__name,
              hintSize: this.props.__hintSize,
              error: "circular import: " + cycle
            })
          );
        }
        if (this.state.__err) {
          return h(
            "div",
            { ...hostBase, className: cls + " sc-has-error" },
            h(
              "div",
              { className: "sc-logic-error", "data-omelette-chrome": "" },
              this.__name + ": " + this.state.__err
            ),
            h(Placeholder, {
              name: this.__name,
              hintSize: this.props.__hintSize,
              error: this.state.__err
            })
          );
        }
        this.__reconcileLogic();
        if (!r.tpl) {
          return h(
            "div",
            hostBase,
            h(Placeholder, { name: this.__name, hintSize: this.props.__hintSize })
          );
        }
        const userProps = this.__userProps();
        this.logic.props = userProps;
        let vals = userProps;
        let renderErr = r.logicError || this.__ctorError;
        try {
          vals = { ...userProps, ...this.logic.renderVals() || {} };
        } catch (e) {
          console.error(e);
          renderErr = this.__name + ".renderVals(): " + (e instanceof Error && e.message ? e.message : String(e));
        }
        this.__streamingNow = !!(r.htmlStreaming || r.jsStreaming);
        this.__htmlStreamingNow = !!r.htmlStreaming;
        return h(
          "div",
          { ...hostBase, className: cls + (renderErr ? " sc-has-error" : "") },
          renderErr && h(
            "div",
            { className: "sc-logic-error", "data-omelette-chrome": "" },
            renderErr
          ),
          h(
            AncestorContext.Provider,
            { value: [...chain, this.__name] },
            r.tpl(vals, this)
          )
        );
      }
    }
    __publicField(StreamableComponent, "contextType", AncestorContext);
    const named = /* @__PURE__ */ new Map();
    function getDC(name) {
      const hit = named.get(name);
      if (hit) return hit;
      function Dispatcher(p) {
        const [, setTick] = React.useState(0);
        React.useEffect(() => {
          const sub = () => setTick((n) => n + 1);
          registry.get(name).subs.add(sub);
          return () => {
            registry.get(name).subs.delete(sub);
          };
        }, []);
        ensureFetched(name);
        return h(StreamableComponent, { ...p, __name: name });
      }
      Dispatcher.displayName = name;
      named.set(name, Dispatcher);
      return Dispatcher;
    }
    return {
      getDC,
      StreamableComponent
    };
  }

  // src/external.ts
  var isCustomElementName = (n) => !n.includes(".") && n.includes("-");
  function isRenderableType(g) {
    if (typeof g === "function") return !isElementClass(g);
    return typeof g === "object" && g !== null && typeof g.$$typeof === "symbol";
  }
  function resolveDottedPath(root, name) {
    let cur = root;
    for (const seg of name.split(".")) {
      if (cur == null) return void 0;
      cur = cur[seg];
    }
    return cur;
  }
  var BABEL_URL = "https://unpkg.com/@babel/standalone@7.29.0/babel.min.js";
  var BABEL_SRI = "sha384-m08KidiNqLdpJqLq95G/LEi8Qvjl/xUYll3QILypMoQ65QorJ9Lvtp2RXYGBFj1y";
  var GLOBAL_POLL_INTERVAL_MS = 50;
  var GLOBAL_POLL_TIMEOUT_MS = 3e4;
  function createExternalModules(onResolved) {
    const cache = /* @__PURE__ */ new Map();
    let babelLoading = null;
    const reportedMissing = /* @__PURE__ */ new Map();
    const polling = /* @__PURE__ */ new Set();
    function ensureBabel() {
      if (window.Babel) return Promise.resolve();
      if (babelLoading) return babelLoading;
      babelLoading = new Promise((res, rej) => {
        const s = document.createElement("script");
        s.src = BABEL_URL;
        s.integrity = BABEL_SRI;
        s.crossOrigin = "anonymous";
        s.onload = () => res();
        s.onerror = rej;
        document.head.appendChild(s);
      });
      return babelLoading;
    }
    const pending = /* @__PURE__ */ new Map();
    function load(kind, url, after) {
      const existing = pending.get(url);
      if (existing) return existing;
      cache.set(url, null);
      console.info("[dc-runtime] x-import: loading", url, "(" + kind + ")");
      const ready = Promise.all([
        kind === "jsx" ? ensureBabel() : Promise.resolve(),
        after ?? Promise.resolve()
      ]);
      const p = ready.then(() => fetch(url)).then((r) => {
        if (!r.ok) throw new Error("HTTP " + r.status);
        return r.text();
      }).then((src) => {
        const code = kind === "jsx" ? window.Babel.transform(src, {
          filename: url,
          presets: ["react", "typescript"]
        }).code : src;
        const module = { exports: {} };
        const before = new Set(Object.keys(window));
        //! nosemgrep: eval-and-function-constructor
        new Function("React", "module", "exports", "require", code)(
          getReact(),
          module,
          module.exports,
          () => ({})
        );
        const globals = {};
        for (const k of Object.keys(window)) {
          if (!before.has(k) && typeof window[k] === "function") {
            globals[k] = window[k];
          }
        }
        cache.set(url, { mod: module.exports, globals });
        console.info(
          "[dc-runtime] x-import: loaded",
          url,
          "\u2014 exports:",
          Object.keys(module.exports),
          "window globals:",
          Object.keys(globals)
        );
        onResolved();
      }).catch((e) => {
        cache.set(url, {
          mod: {},
          globals: {},
          error: "failed to load: " + (e instanceof Error && e.message ? e.message : String(e))
        });
        console.error(
          "[dc-runtime] x-import: FAILED to load",
          url,
          "(" + kind + ")",
          e
        );
        onResolved();
      });
      pending.set(url, p);
      return p;
    }
    function resolve2(url, name) {
      const entry = cache.get(url);
      if (!entry) return null;
      const { mod, globals } = entry;
      const C = mod && mod[name] || globals && globals[name] || typeof window !== "undefined" && window[name] || mod && mod.default;
      if (typeof C === "function") return C;
      const key = url + "\0" + name;
      if (!reportedMissing.has(key)) {
        reportedMissing.set(
          key,
          entry.error || 'no export named "' + name + '" (has: ' + Object.keys(mod).join(", ") + ")"
        );
        console.error(
          "[dc-runtime] x-import: module",
          url,
          "loaded but has no component named",
          JSON.stringify(name),
          "\u2014 available exports:",
          Object.keys(mod),
          "window globals:",
          Object.keys(globals),
          ". The module must `module.exports = {" + name + "}` or set `window." + name + "`."
        );
      }
      return null;
    }
    function waitForGlobal(name) {
      if (polling.has(name)) return;
      polling.add(name);
      const started = Date.now();
      const isCE = isCustomElementName(name);
      const tick = () => {
        const found = isCE ? customElements.get(name) : isRenderableType(resolveDottedPath(window, name));
        if (found) {
          polling.delete(name);
          onResolved();
          return;
        }
        if (Date.now() - started >= GLOBAL_POLL_TIMEOUT_MS) {
          console.warn(
            "[dc-runtime] x-import: global",
            JSON.stringify(name),
            "never appeared on window after " + GLOBAL_POLL_TIMEOUT_MS + "ms"
          );
          return;
        }
        setTimeout(tick, GLOBAL_POLL_INTERVAL_MS);
      };
      setTimeout(tick, GLOBAL_POLL_INTERVAL_MS);
    }
    function resolveGlobal(url, name) {
      const isCE = isCustomElementName(name);
      if (!url) {
        if (isCE) {
          if (customElements.get(name)) return name;
          waitForGlobal(name);
          return null;
        }
        const g2 = resolveDottedPath(window, name);
        if (isRenderableType(g2)) return g2;
        waitForGlobal(name);
        return null;
      }
      const entry = cache.get(url);
      if (!entry) return null;
      if (isCE && customElements.get(name)) return name;
      const g = entry.globals[name] ?? resolveDottedPath(window, name);
      if (isRenderableType(g)) return g;
      if (name.includes(".")) return null;
      const key = url + "\0global\0" + name;
      if (!reportedMissing.has(key)) {
        reportedMissing.set(key, null);
        if (isCE && !customElements.get(name)) {
          console.warn(
            "[dc-runtime] x-import:",
            url,
            "loaded but no custom element",
            JSON.stringify(name),
            "is registered and window." + name + " is not a function \u2014 rendering <" + name + "> as an unknown element."
          );
        }
      }
      return name;
    }
    function getError(url, name) {
      const entry = cache.get(url);
      if (entry?.error) return entry.error;
      return reportedMissing.get(url + "\0" + name) || null;
    }
    return { load, resolve: resolve2, resolveGlobal, getError };
  }
  function isElementClass(g) {
    try {
      return typeof g === "function" && typeof HTMLElement !== "undefined" && g.prototype instanceof HTMLElement;
    } catch {
      return false;
    }
  }

  // src/atomics.ts
  var ATOMIC_CSS = (
    // layout
    ".fx{display:flex}.col{display:flex;flex-direction:column}.grid{display:grid}.ac{align-items:center}.jc{justify-content:center}.jb{justify-content:space-between}.f1{flex:1}.noshrink{flex-shrink:0}.wrap{flex-wrap:wrap}.fw5{font-weight:500}.fw6{font-weight:600}.fw7{font-weight:700}.fw8{font-weight:800}.fs11{font-size:11px}.fs12{font-size:12px}.fs13{font-size:13px}.fs14{font-size:14px}.fs15{font-size:15px}.fs16{font-size:16px}.fs20{font-size:20px}.fs22{font-size:22px}.upper{text-transform:uppercase}.tc{text-align:center}.nowrap{white-space:nowrap}.gap8{gap:8px}.gap10{gap:10px}.gap12{gap:12px}.gap16{gap:16px}.gap24{gap:24px}.m0{margin:0}.mt8{margin-top:8px}.mt12{margin-top:12px}.mt16{margin-top:16px}.mb8{margin-bottom:8px}.mb12{margin-bottom:12px}.mb16{margin-bottom:16px}.posrel{position:relative}.posabs{position:absolute}.round{border-radius:50%}.ohide{overflow:hidden}.bbox{box-sizing:border-box}.pointer{cursor:pointer}.w100{width:100%}.b0{border:none}"
  );

  // src/helmet.ts
  var DESIGN_DOC_MODE_RE = /<meta\b[^>]*\bname\s*=\s*["']design_doc_mode["'][^>]*\b(?:content|value)\s*=\s*["'](\w+)["']/i;
  var CANVAS_BG_LIGHT = "#f0eee6";
  var CANVAS_BG_DARK = "#2e2c26";
  function createHelmetManager(doc, isStreaming) {
    const mounted = /* @__PURE__ */ new Set();
    const live = /* @__PURE__ */ new Map();
    let designDocMode = null;
    let canvasStyleEl = null;
    let appTheme = "light";
    try {
      const ds = doc.documentElement.dataset.theme;
      appTheme = ds === "dark" || ds === "light" ? ds : new URLSearchParams(doc.defaultView?.location.search ?? "").get(
        "theme"
      ) === "dark" ? "dark" : "light";
    } catch {
    }
    function applyCanvasBg() {
      if (!canvasStyleEl) return;
      const bg = appTheme === "dark" ? CANVAS_BG_DARK : CANVAS_BG_LIGHT;
      canvasStyleEl.textContent = `html,body{background:${bg}}#dc-root>.sc-host{position:relative}`;
    }
    function postDesignMode(mode) {
      if (window.parent === window) return;
      try {
        window.parent.postMessage({ type: "__dc_design_mode", mode }, "*");
      } catch {
      }
    }
    function setDesignDocMode(mode) {
      if (mode === designDocMode) return;
      designDocMode = mode;
      postDesignMode(mode);
      if (mode === "canvas") {
        doc.documentElement.setAttribute("data-dc-canvas", "");
        canvasStyleEl = doc.createElement("style");
        canvasStyleEl.setAttribute("data-dc-canvas", "");
        applyCanvasBg();
        doc.head.appendChild(canvasStyleEl);
      } else {
        doc.documentElement.removeAttribute("data-dc-canvas");
        canvasStyleEl?.remove();
        canvasStyleEl = null;
      }
    }
    window.addEventListener("message", (e) => {
      const type = e.data && e.data.type;
      if (type === "__dc_theme") {
        const t = e.data.theme;
        if (t === "light" || t === "dark") {
          appTheme = t;
          doc.documentElement.dataset.theme = t;
          applyCanvasBg();
        }
        return;
      }
      if (!designDocMode || type !== "__dc_probe") return;
      postDesignMode(designDocMode);
    });
    function compile(node) {
      const raw = [...node.children];
      const helmetClosed = node.nextSibling != null || node.parentNode?.nextSibling != null;
      if (node.hasAttribute("data-dc-atomics") && !mounted.has("__dc-atomics")) {
        mounted.add("__dc-atomics");
        const el = doc.createElement("style");
        el.id = "__dc-atomics";
        el.textContent = ATOMIC_CSS;
        doc.head.appendChild(el);
      }
      return (_vals, ctx) => {
        const name = ctx && ctx.__name || "";
        const streaming = !!(name && isStreaming(name));
        for (let i = 0; i < raw.length; i++) {
          const child = raw[i];
          const tag = child.tagName;
          const mayBePartial = streaming && !helmetClosed && i === raw.length - 1;
          if (tag === "SCRIPT") {
            if (mayBePartial) continue;
            const key = "SCRIPT|" + (child.getAttribute("src") || child.textContent || "");
            if (mounted.has(key)) continue;
            mounted.add(key);
            const el = doc.createElement("script");
            for (const { name: an, value } of [...child.attributes])
              el.setAttribute(an, value);
            if (child.textContent) el.textContent = child.textContent;
            doc.head.appendChild(el);
          } else if (tag === "LINK" || tag === "META") {
            if (mayBePartial) continue;
            const key = tag + "|" + (child.getAttribute("href") || child.getAttribute("src") || child.outerHTML);
            if (mounted.has(key)) continue;
            mounted.add(key);
            doc.head.appendChild(child.cloneNode(true));
          } else {
            const key = name + "|" + i;
            let el = live.get(key);
            if (!el || el.tagName !== tag) {
              if (el) el.remove();
              el = doc.createElement(tag.toLowerCase());
              live.set(key, el);
              doc.head.appendChild(el);
            }
            for (const { name: an, value } of [...child.attributes]) {
              if (el.getAttribute(an) !== value) el.setAttribute(an, value);
            }
            if (el.textContent !== child.textContent)
              el.textContent = child.textContent;
          }
        }
        return null;
      };
    }
    return { compile, setDesignDocMode };
  }

  // src/pseudo.ts
  function createPseudoSheet(doc) {
    let el = null;
    const cache = /* @__PURE__ */ new Map();
    let n = 0;
    return (pseudo, css) => {
      const k = pseudo + "|" + css;
      const hit = cache.get(k);
      if (hit) return hit;
      if (!el) {
        el = doc.createElement("style");
        doc.head.appendChild(el);
      }
      const cls = "scp" + (n++).toString(36);
      const sel = pseudo === "before" || pseudo === "after" ? "." + cls + "::" + pseudo : "." + cls + ":" + pseudo;
      el.sheet.insertRule(sel + "{" + css + "}", el.sheet.cssRules.length);
      cache.set(k, cls);
      return cls;
    };
  }

  // src/registry.ts
  function createRegistry() {
    const entries = /* @__PURE__ */ Object.create(null);
    function get(name) {
      return entries[name] || (entries[name] = {
        html: "",
        tpl: null,
        Logic: null,
        jsStreaming: false,
        htmlStreaming: false,
        ver: 0,
        subs: /* @__PURE__ */ new Set(),
        fetched: false
      });
    }
    function bump(name) {
      const r = get(name);
      r.ver++;
      for (const fn of r.subs) fn();
    }
    return {
      entries,
      get,
      bump,
      bumpAll() {
        for (const n in entries) bump(n);
      }
    };
  }

  // src/runtime.ts
  var COMPONENT_DIR = ".";
  function createRuntime(doc = document) {
    const registry = createRegistry();
    const pseudoClass = createPseudoSheet(doc);
    const helmet = createHelmetManager(
      doc,
      (name) => registry.get(name).htmlStreaming
    );
    const external = createExternalModules(() => registry.bumpAll());
    const factory = createComponentFactory(registry, ensureFetched);
    const host = {
      component: (name) => factory.getDC(name),
      placeholder: (props) => h(Placeholder, props),
      helmet: (node) => helmet.compile(node),
      loadExternal: (kind, url, after) => external.load(kind, url, after),
      resolveExternal: (url, name) => external.resolve(url, name),
      resolveExternalGlobal: (url, name) => external.resolveGlobal(url, name),
      resolveExternalError: (url, name) => external.getError(url, name),
      pseudoClass
    };
    function ensureFetched(name) {
      const r = registry.get(name);
      if (r.fetched) return;
      r.fetched = true;
      const url = COMPONENT_DIR + "/" + encodeURIComponent(name) + ".dc.html";
      fetch(url).then((res) => {
        if (!res.ok) {
          console.error(
            "[dc-runtime] sibling fetch for <" + name + "/> failed:",
            url,
            "returned",
            res.status,
            "\u2014 the reference renders as an empty placeholder."
          );
          return "";
        }
        return res.text();
      }).then((t) => {
        if (!t) return;
        const parsed = parseDcText(t);
        if (!parsed) {
          console.error(
            "[dc-runtime] sibling fetch for <" + name + "/>:",
            url,
            "has no <x-dc> block \u2014 not a Design Component."
          );
          return;
        }
        if (parsed.props) r.propsMeta = parsed.props;
        if (parsed.preview) r.preview = parsed.preview;
        if (parsed.template && !r.html) updateHtml(name, parsed.template);
        if (parsed.js && !r.Logic) updateJs(name, parsed.js);
      }).catch(
        (e) => console.error(
          "[dc-runtime] sibling fetch for <" + name + "/> threw:",
          url,
          e
        )
      );
    }
    let rootName = null;
    function updateHtml(name, html) {
      const r = registry.get(name);
      r.html = html;
      if (name === rootName) {
        const mode = DESIGN_DOC_MODE_RE.exec(html)?.[1] ?? null;
        if (mode || !r.htmlStreaming) helmet.setDesignDocMode(mode);
      }
      try {
        r.tpl = compileTemplate(html, host);
      } catch (e) {
        console.error("[dc-runtime] template compile FAILED for", name, e);
      }
      registry.bump(name);
    }
    function updateJs(name, src) {
      const r = registry.get(name);
      const seq = r.jsSeq = (r.jsSeq || 0) + 1;
      try {
        const Cls = evalDcLogic(src);
        if (r.jsSeq !== seq) return;
        if (typeof Cls !== "function") {
          r.logicError = name + ".dc.html: <script data-dc-script> must define `class Component extends DCLogic`";
        } else {
          r.logicError = null;
          r.Logic = Cls;
        }
      } catch (e) {
        if (r.jsSeq !== seq) return;
        console.error(
          "[dc-runtime] logic class eval FAILED for",
          name,
          "\u2014 the template renders with props only.",
          e
        );
        r.logicError = name + ": " + (e instanceof Error && e.message ? e.message : String(e));
      }
      registry.bump(name);
    }
    function setStreaming(name, kind, on) {
      const r = registry.get(name);
      if (kind === "html") r.htmlStreaming = !!on;
      else r.jsStreaming = !!on;
      let any = false;
      for (const n in registry.entries) {
        const e = registry.entries[n];
        if (e && (e.htmlStreaming || e.jsStreaming)) {
          any = true;
          break;
        }
      }
      doc.documentElement.classList.toggle("sc-dc-streaming", any);
      registry.bump(name);
    }
    function dcUpdate(name, kind, content, streaming) {
      if (streaming) registry.get(name).fetched = true;
      if (kind === "html") {
        setStreaming(name, "html", !!streaming);
        updateHtml(name, content);
      } else if (kind === "js") {
        setStreaming(name, "js", !!streaming);
        if (!streaming) updateJs(name, content);
      } else if (kind === "props") {
        const { props, preview } = parseDataProps(content);
        const r = registry.get(name);
        r.propsMeta = props ?? void 0;
        r.preview = preview;
        registry.bump(name);
      }
    }
    function setProps(name, overrides) {
      registry.get(name).propOverrides = overrides && typeof overrides === "object" ? { ...overrides } : null;
      registry.bump(name);
    }
    function adoptParsed(name, parsed) {
      if (!parsed) return;
      const r = registry.get(name);
      if (parsed.props) r.propsMeta = parsed.props;
      if (parsed.preview) r.preview = parsed.preview;
      if (parsed.template) updateHtml(name, parsed.template);
      if (parsed.js) updateJs(name, parsed.js);
    }
    return {
      registry,
      getDC: factory.getDC,
      updateHtml,
      updateJs,
      dcUpdate,
      setProps,
      adoptParsed,
      setRootName: (name) => {
        rootName = name;
      },
      markFetched: (name) => {
        registry.get(name).fetched = true;
      },
      annotatedTemplate: (name) => {
        const r = registry.get(name);
        return r.tpl && r.tpl.__annotated || null;
      },
      templateSource: (name) => registry.get(name).html || null,
      StreamableLogic
    };
  }

  // src/stream-state.ts
  function createStreamTracker(staleMs = 6e4, now = Date.now) {
    const since = /* @__PURE__ */ new Map();
    const liveOne = (n) => {
      const t = since.get(n);
      if (t === void 0) return false;
      if (now() - t > staleMs) {
        since.delete(n);
        return false;
      }
      return true;
    };
    return {
      push(name, streaming, viewportKey) {
        if (viewportKey === "dc-model") return;
        if (streaming) since.set(name, now());
        else since.delete(name);
      },
      live(name) {
        if (name !== void 0) return liveOne(name);
        for (const n of [...since.keys()]) if (liveOne(n)) return true;
        return false;
      }
    };
  }

  // src/index.ts
  var REACT_URL = "https://unpkg.com/react@18.3.1/umd/react.production.min.js";
  var REACT_SRI = "sha384-DGyLxAyjq0f9SPpVevD6IgztCFlnMF6oW/XQGmfe+IsZ8TqEiDrcHkMLKI6fiB/Z";
  var REACT_DOM_URL = "https://unpkg.com/react-dom@18.3.1/umd/react-dom.production.min.js";
  var REACT_DOM_SRI = "sha384-gTGxhz21lVGYNMcdJOyq01Edg0jhn/c22nsx0kyqP0TxaV5WVdsSH1fSDUf5YJj1";
  function hideRawTemplate() {
    const s = document.createElement("style");
    s.textContent = "x-dc{display:none!important}";
    document.head.appendChild(s);
  }
  function loadScript(src, integrity) {
    return new Promise((resolve2, reject) => {
      //! nosemgrep: create-script-element
      const s = document.createElement("script");
      s.src = src;
      s.integrity = integrity;
      s.crossOrigin = "anonymous";
      s.async = false;
      s.onload = () => resolve2();
      s.onerror = () => reject(new Error(`failed to load ${src}`));
      document.head.appendChild(s);
    });
  }
  function loadReactUmd() {
    const w = window;
    if (w.React && w.ReactDOM) return Promise.resolve();
    return Promise.all([
      loadScript(REACT_URL, REACT_SRI),
      loadScript(REACT_DOM_URL, REACT_DOM_SRI)
    ]).then(() => void 0);
  }
  function init() {
    const runtime = createRuntime(document);
    let rootName = "Root";
    const baseCss = document.createElement("style");
    baseCss.textContent = BASE_CSS;
    document.head.prepend(baseCss);
    const notifyHost = () => {
      if (window.parent === window) return;
      const r = runtime.registry.entries[rootName];
      try {
        window.parent.postMessage(
          {
            type: "__dc_booted",
            rootName,
            propsMeta: r && r.propsMeta || null,
            preview: r && r.preview || null
          },
          "*"
        );
      } catch {
      }
    };
    const streams = createStreamTracker();
    const api = {
      __dcUpdate: (name, kind, content, streaming, viewportKey) => {
        streams.push(name, streaming, viewportKey);
        runtime.dcUpdate(name, kind, content, streaming);
        if (name === rootName && !streaming && kind === "props") notifyHost();
      },
      __dcStreaming: (name) => streams.live(name),
      __dcSetProps: (name, overrides) => runtime.setProps(name, overrides),
      /** Name of the component currently mounted as the page root — DC tools
       *  push their template-stream here when targeting "the open page". */
      __dcRootName: () => rootName,
      /** Editor bridge — the encoded, `data-dc-tpl`-annotated template source.
       *  The host editor parses this into its own template DOM so it can map a
       *  rendered node (carrying the same `data-dc-tpl`) back to the source
       *  node that emitted it. Returns the encoded form (`<sc-comp>`,
       *  `sc-camel-*` attrs); the editor decodes on serialize. */
      __dcAnnotatedTemplate: (name) => runtime.annotatedTemplate(name),
      /** Editor bridge — the *original* (decoded) template source. */
      __dcTemplateSource: (name) => runtime.templateSource(name),
      __dcBoot: () => {
        rootName = boot(runtime, document) ?? rootName;
        notifyHost();
      },
      __dcRegistry: runtime.registry.entries,
      getDC: (name) => runtime.getDC(name),
      // `DCLogic` is the documented base class name; `StreamableLogic` is the
      // implementation alias kept for any project that already references it.
      DCLogic: runtime.StreamableLogic,
      StreamableLogic: runtime.StreamableLogic
    };
    Object.assign(window, api);
    window.__dcContentKeyed = true;
    if (document.readyState !== "loading") api.__dcBoot();
    else document.addEventListener("DOMContentLoaded", () => api.__dcBoot());
  }
  hideRawTemplate();
  loadReactUmd().then(init).catch((err) => {
    console.error("[dc] failed to load React or boot:", err);
    throw err;
  });
})();


==> figures/plot_rq2_executor_token_cost_2x3.py <==
#!/usr/bin/env python3
"""Generate the 2x3 appendix figure of RQ2 executor-token trajectories."""

from __future__ import annotations

import csv
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from matplotlib.ticker import FuncFormatter, MaxNLocator

from plot_rq2b_v6_official_final import (
    MODEL_ORDER,
    MODEL_STYLE,
    load_and_validate,
)


ROOT = Path(__file__).resolve().parent
SOURCE = ROOT / "rq2_executor_token_cost_by_round.csv"
OUTPUT = ROOT / "rq2_executor_token_cost_2x3"

# 关键设置：行区分 executor setting，列区分反馈集与 held-out，与正文得分图的阅读顺序一致。
PANELS = [
    ("V6", "Main", "swebench_pro_100", "(a) Self runtime\nSWE-Pro-100"),
    ("V6", "Main", "terminal_2_1_full", "(b) Self runtime\nTerminal-Bench 2.1"),
    (
        "HeldOut630",
        "Main",
        "swebench_pro_heldout_630",
        "(c) Self runtime\nSWE-Pro held-out-630",
    ),
    ("V6", "FixedGemini", "swebench_pro_100", "(d) Fixed Gemini\nSWE-Pro-100"),
    (
        "V6",
        "FixedGemini",
        "terminal_2_1_full",
        "(e) Fixed Gemini\nTerminal-Bench 2.1",
    ),
    (
        "HeldOut630",
        "FixedGemini",
        "swebench_pro_heldout_630",
        "(f) Fixed Gemini\nSWE-Pro held-out-630",
    ),
]
DECLARATION_SETTING = {"Main": "main", "FixedGemini": "ablation"}


def configure_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
            "font.size": 8.0,
            "axes.titlesize": 8.5,
            "axes.titleweight": "bold",
            "axes.labelsize": 8.4,
            "axes.edgecolor": "#333333",
            "axes.linewidth": 0.8,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "legend.fontsize": 8.0,
            "legend.frameon": False,
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.facecolor": "white",
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.04,
        }
    )


def load_rows() -> list[dict]:
    with SOURCE.open(encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    for row in rows:
        row["h_index"] = int(row["h_index"])
        row["total_tokens"] = int(row["total_tokens"])
        row["observed_tasks"] = int(row["observed_tasks"])
        row["expected_tasks"] = int(row["expected_tasks"])
    return rows


def panel_rows(rows: list[dict], scope: str, setting: str, benchmark: str) -> list[dict]:
    selected = [
        row
        for row in rows
        if row["scope"] == scope
        and row["setting"] == setting
        and row["benchmark_id"] == benchmark
    ]
    if not selected:
        raise RuntimeError(f"No token rows for {scope}/{setting}/{benchmark}")
    return selected


def millions(value: float, _position: float) -> str:
    return f"{value / 1_000_000:,.0f}"


def draw_panel(
    ax,
    rows: list[dict],
    declarations: dict,
    setting: str,
    title: str,
    y_max: float,
) -> None:
    models = [model for model in MODEL_ORDER if any(row["model"] == model for row in rows)]
    for model in models:
        model_rows = sorted(
            [row for row in rows if row["model"] == model],
            key=lambda row: row["h_index"],
        )
        x = np.asarray([row["h_index"] for row in model_rows])
        y = np.asarray([row["total_tokens"] for row in model_rows])
        style = MODEL_STYLE[model]
        ax.plot(
            x,
            y,
            color=style["color"],
            linewidth=1.5,
            solid_capstyle="round",
            solid_joinstyle="round",
            zorder=2,
        )
        for row in model_rows:
            ax.scatter(
                row["h_index"],
                row["total_tokens"],
                marker=style["marker"],
                s=25,
                facecolor=style["color"],
                edgecolor=style["color"],
                linewidth=1.0,
                zorder=3,
            )

        declared_index = declarations[DECLARATION_SETTING[setting]][model]["x_index"]
        declared_row = next(row for row in model_rows if row["h_index"] == declared_index)
        ax.scatter(
            declared_index,
            declared_row["total_tokens"],
            marker="*",
            s=78,
            facecolor=style["color"],
            edgecolor="white",
            linewidth=0.75,
            zorder=6,
        )

    ax.set_xlim(-0.35, 10.35)
    ax.set_ylim(0, y_max)
    ax.set_xticks(range(11), [f"H{i}" for i in range(11)])
    ax.yaxis.set_major_locator(MaxNLocator(nbins=5, integer=True))
    ax.yaxis.set_major_formatter(FuncFormatter(millions))
    ax.set_title(title, loc="left", pad=4)
    ax.grid(axis="y", color="#D8DDE3", linewidth=0.6, zorder=0)
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(axis="both", direction="out", length=2.8, width=0.75, pad=2)


def main() -> None:
    configure_matplotlib()
    rows = load_rows()
    score_data = load_and_validate()
    declarations = score_data["_meta"]["declared_final"]

    selected = [panel_rows(rows, *spec[:3]) for spec in PANELS]
    # 关键设置：同一列的 self/fixed panel 共用量程，保留直接可比性。
    column_max = [
        max(row["total_tokens"] for panel in selected[column::3] for row in panel) * 1.08
        for column in range(3)
    ]

    fig, axes = plt.subplots(2, 3, figsize=(7.15, 4.72))
    fig.subplots_adjust(
        left=0.075,
        right=0.99,
        bottom=0.15,
        top=0.82,
        wspace=0.25,
        hspace=0.42,
    )
    for index, (ax, panel, spec) in enumerate(zip(axes.flat, selected, PANELS)):
        draw_panel(ax, panel, declarations, spec[1], spec[3], column_max[index % 3])

    fig.supylabel("Observed executor tokens (millions)", x=0.012, fontsize=8.4)
    fig.supxlabel("Frozen harness version", y=0.065, fontsize=8.4)

    handles = [
        Line2D(
            [],
            [],
            color=MODEL_STYLE[model]["color"],
            marker=MODEL_STYLE[model]["marker"],
            markerfacecolor=MODEL_STYLE[model]["color"],
            linewidth=1.5,
            markersize=4.6,
            label={
                "Gemini 3.1 Pro": "Gemini",
                "Opus 4.8": "Opus",
                "Qwen 3.7 Max": "Qwen",
                "DeepSeek V4 Pro": "DeepSeek",
                "GPT-5.5": "GPT-5.5",
            }[model],
        )
        for model in MODEL_ORDER
    ]
    handles.append(
        Line2D(
            [],
            [],
            marker="*",
            linestyle="None",
            markersize=8.0,
            markerfacecolor="#30343B",
            markeredgecolor="white",
            label="Declared final",
        )
    )
    fig.legend(
        handles=handles,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.985),
        ncol=6,
        handlelength=1.5,
        handletextpad=0.35,
        columnspacing=0.95,
    )
    fig.savefig(
        OUTPUT.with_suffix(".pdf"),
        metadata={
            "Title": "RQ2 executor-token trajectories",
            "Author": "HarnessDev",
        },
    )
    fig.savefig(OUTPUT.with_suffix(".png"), dpi=300)
    plt.close(fig)

    for suffix in (".pdf", ".png"):
        path = OUTPUT.with_suffix(suffix)
        if not path.is_file() or path.stat().st_size == 0:
            raise RuntimeError(f"Missing output: {path}")
        print(path)


if __name__ == "__main__":
    main()


==> figures/plot_rq2b_v6_official_final.py <==
#!/usr/bin/env python3
"""Draw publication-ready RQ2B V6 submission trajectories."""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D


ROOT = Path(__file__).resolve().parent
SOURCE = ROOT / "rq2b_v6_scores_official_final.json"

MODEL_ORDER = [
    "Gemini 3.1 Pro",
    "Opus 4.8",
    "Qwen 3.7 Max",
    "DeepSeek V4 Pro",
    "GPT-5.5",
]

# 关键设置：颜色取自高对比、色觉友好的科研配色，并用 marker 做第二重编码。
MODEL_STYLE = {
    "Gemini 3.1 Pro": {"color": "#0072B2", "marker": "o"},
    "Opus 4.8": {"color": "#E69F00", "marker": "s"},
    "Qwen 3.7 Max": {"color": "#009E73", "marker": "^"},
    "DeepSeek V4 Pro": {"color": "#8E44AD", "marker": "D"},
    "GPT-5.5": {"color": "#D55E00", "marker": "P"},
}

TITLE = {
    ("main", "terminal"): "Self runtime — Terminal-Bench 2.1",
    ("main", "swepro"): "Self runtime — SWE-Pro",
    ("ablation", "terminal"): "Fixed Gemini runtime — Terminal-Bench 2.1",
    ("ablation", "swepro"): "Fixed Gemini runtime — SWE-Pro",
}

OUTPUT_STEM = {
    ("main", "terminal"): "rq2b_v6_main_terminal_official_final",
    ("main", "swepro"): "rq2b_v6_main_swepro_official_final",
    ("ablation", "terminal"): "rq2b_v6_ablation_terminal_official_final",
    ("ablation", "swepro"): "rq2b_v6_ablation_swepro_official_final",
}

# 关键设置：同一 benchmark 的主实验与消融共用量程，便于论文中直接比较。
Y_AXIS = {
    "terminal": {"ylim": (-2, 90), "ticks": np.arange(0, 91, 10)},
    "swepro": {"ylim": (-2, 80), "ticks": np.arange(0, 81, 10)},
}


def configure_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "font.family": "Arial",
            "font.size": 7.6,
            "axes.titlesize": 9.4,
            "axes.labelsize": 8.0,
            "axes.titleweight": "bold",
            "axes.edgecolor": "#333333",
            "axes.linewidth": 0.8,
            "xtick.labelsize": 7.2,
            "ytick.labelsize": 7.2,
            "xtick.color": "#222222",
            "ytick.color": "#222222",
            "text.color": "#111111",
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "legend.frameon": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "savefig.facecolor": "white",
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.04,
        }
    )


def load_and_validate() -> dict:
    data = json.loads(SOURCE.read_text(encoding="utf-8"))
    declarations = data["_meta"]["declared_final"]
    for experiment in ("main", "ablation"):
        for benchmark in ("terminal", "swepro"):
            series = data[experiment][benchmark]
            if list(series) != MODEL_ORDER:
                raise ValueError(f"Unexpected model order for {experiment}/{benchmark}")
            for model, values in series.items():
                for value in values:
                    if value is not None and not 0 <= float(value) <= 100:
                        raise ValueError(
                            f"Out-of-range score: {experiment}/{benchmark}/{model}={value}"
                        )

            # 关键设置：星号只表示 creator 明确 declare-final 的版本，不表示事后数值最大值。
            for model, declaration in declarations[experiment].items():
                index = declaration["x_index"]
                if index is None:
                    raise ValueError(f"Missing declared-final index: {experiment}/{model}")
                if declaration["status"] not in {
                    "declared",
                    "control_reuses_main_declaration",
                }:
                    raise ValueError(
                        f"Unexpected declaration status: {experiment}/{model}"
                    )
                if not 0 <= index < len(series[model]):
                    raise ValueError(
                        f"Declared-final index out of range: {experiment}/{model}={index}"
                    )
                if series[model][index] is None:
                    raise ValueError(
                        f"Declared-final point has no settled score: {experiment}/{benchmark}/{model}"
                    )

    # 关键设置：单腿 infra repair 不构成新的 official pair，因此不进入横轴。
    expected_gpt_swe = [51, 48, 56, 52, 57, 52, 56, 50]
    expected_gpt_terminal = [
        67.416,
        65.169,
        74.157,
        75.281,
        73.034,
        71.910,
        73.034,
        68.539,
    ]
    if data["main"]["swepro"]["GPT-5.5"] != expected_gpt_swe:
        raise ValueError("GPT-5.5 main SWE-Pro must contain exactly 8 official pairs")
    if data["main"]["terminal"]["GPT-5.5"] != expected_gpt_terminal:
        raise ValueError("GPT-5.5 main Terminal must contain exactly 8 official pairs")

    for experiment in ("main", "ablation"):
        for model in MODEL_ORDER:
            if len(data[experiment]["swepro"][model]) != len(
                data[experiment]["terminal"][model]
            ):
                raise ValueError(f"Unpaired benchmark lengths: {experiment}/{model}")

    main_points = sum(len(v) for v in data["main"]["swepro"].values())
    fixed_noncontrol_points = sum(
        len(values)
        for model, values in data["ablation"]["swepro"].items()
        if model != "Gemini 3.1 Pro"
    )
    plotted_points = main_points + sum(
        len(v) for v in data["ablation"]["swepro"].values()
    )
    if main_points + fixed_noncontrol_points != 73:
        raise ValueError("Expected 73 distinct official versions")
    if plotted_points != 82:
        raise ValueError("Expected 82 plotted points after reusing the Gemini control")

    qwen_ablation = data["ablation"]
    if qwen_ablation["terminal"]["Qwen 3.7 Max"][2] != 0:
        raise ValueError("Qwen ablation Terminal T2 must be zero")
    if qwen_ablation["swepro"]["Qwen 3.7 Max"][2] != 0:
        raise ValueError("Qwen ablation SWE-Pro T2 must be zero")
    return data


def legend_label(experiment: str, model: str) -> str:
    del experiment
    return {
        "Gemini 3.1 Pro": "Gemini",
        "Opus 4.8": "Opus",
        "Qwen 3.7 Max": "Qwen",
        "DeepSeek V4 Pro": "DeepSeek",
        "GPT-5.5": "GPT-5.5",
    }[model]


def draw_one(data: dict, experiment: str, benchmark: str) -> list[Path]:
    series = data[experiment][benchmark]
    declarations = data["_meta"]["declared_final"][experiment]
    width = max(len(values) for values in series.values())
    x = np.arange(width)
    x_labels = [f"H{idx}" for idx in range(width)]

    # 关键设置：单图就是 2x2 排版中的半栏宽度，避免 LaTeX 再缩放导致字号过小。
    fig, ax = plt.subplots(figsize=(3.42, 2.72))
    fig.subplots_adjust(left=0.15, right=0.985, bottom=0.19, top=0.70)

    handles = []
    labels = []
    for model in MODEL_ORDER:
        raw = series[model]
        values = np.asarray(
            [np.nan if value is None else float(value) for value in raw], dtype=float
        )
        model_x = x[: len(values)]
        style = MODEL_STYLE[model]
        (line,) = ax.plot(
            model_x,
            values,
            color=style["color"],
            marker=style["marker"],
            linestyle="-",  # 所有得分线均为实线。
            linewidth=1.45,
            markersize=4.2,
            markerfacecolor="white",
            markeredgecolor=style["color"],
            markeredgewidth=1.05,
            solid_capstyle="round",
            solid_joinstyle="round",
            zorder=3,
        )
        handles.append(line)
        labels.append(legend_label(experiment, model))

        declared_index = declarations[model]["x_index"]
        if declared_index is not None:
            # 实体星号覆盖普通空心 marker，颜色继续与对应模型一致。
            ax.scatter(
                [declared_index],
                [values[declared_index]],
                marker="*",
                s=105,
                facecolor=style["color"],
                edgecolor="white",
                linewidth=0.9,
                zorder=7,
            )

    y_axis = Y_AXIS[benchmark]
    ax.set_xlim(-0.3, width - 0.7)
    ax.set_ylim(*y_axis["ylim"])
    ax.set_xticks(x, x_labels)
    ax.set_yticks(y_axis["ticks"])
    ax.set_ylabel("Score (%)", labelpad=4)
    ax.set_xlabel(" ", labelpad=5)

    ax.grid(axis="y", color="#D8DDE3", linewidth=0.65, linestyle="-", zorder=0)
    ax.grid(axis="x", visible=False)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.tick_params(axis="both", direction="out", length=3.5, width=0.8)

    fig.suptitle(TITLE[(experiment, benchmark)], x=0.15, y=0.975, ha="left")
    declared_handle = Line2D(
        [],
        [],
        marker="*",
        linestyle="None",
        markersize=8.5,
        markerfacecolor="#30343B",
        markeredgecolor="white",
        markeredgewidth=0.8,
    )
    declared_label = "Declared final"
    legend_handles = [*handles, declared_handle]
    legend_labels = [*labels, declared_label]

    # Matplotlib 按列填充多行 legend；重排后视觉阅读顺序仍与 MODEL_ORDER 一致。
    legend_order = [0, 3, 1, 4, 2, 5]
    fig.legend(
        [legend_handles[index] for index in legend_order],
        [legend_labels[index] for index in legend_order],
        loc="upper center",
        bbox_to_anchor=(0.56, 0.885),
        ncol=3,
        fontsize=6.8,
        handlelength=1.75,
        handletextpad=0.35,
        columnspacing=0.65,
        borderaxespad=0,
    )

    stem = ROOT / OUTPUT_STEM[(experiment, benchmark)]
    outputs = [stem.with_suffix(ext) for ext in (".pdf", ".svg", ".png")]
    fig.savefig(
        outputs[0],
        metadata={
            "Title": TITLE[(experiment, benchmark)],
            "Author": "Harness-Evolve",
            "Subject": "RQ2B V6 full-eval submission trajectory with creator-declared final markers",
        },
    )
    fig.savefig(outputs[1])
    fig.savefig(outputs[2], dpi=1200)
    plt.close(fig)
    return outputs


def validate_outputs(paths: list[Path]) -> None:
    for path in paths:
        if not path.is_file() or path.stat().st_size == 0:
            raise RuntimeError(f"Missing or empty output: {path}")
    pngs = [path for path in paths if path.suffix == ".png"]
    for png in pngs:
        from PIL import Image

        with Image.open(png) as image:
            if image.width < 3900 or image.height < 3000:
                raise RuntimeError(f"PNG is below publication resolution: {png}")


def main() -> None:
    configure_matplotlib()
    data = load_and_validate()
    outputs: list[Path] = []
    for experiment in ("main", "ablation"):
        for benchmark in ("terminal", "swepro"):
            outputs.extend(draw_one(data, experiment, benchmark))
    validate_outputs(outputs)
    print(f"Validated {len(outputs)} files from 4 figures")
    for path in outputs:
        print(path)


if __name__ == "__main__":
    main()


==> figures/plot_rq2b_v6_official_shared_legend.py <==
#!/usr/bin/env python3
"""Generate the shared-legend version of RQ2 Figure 6."""

from __future__ import annotations

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D

from plot_rq2b_v6_official_final import (
    MODEL_ORDER,
    MODEL_STYLE,
    ROOT,
    Y_AXIS,
    legend_label,
    load_and_validate,
)


OUTPUT = ROOT / "rq2b_v6_official_shared_legend"
PANELS = [
    ("main", "swepro", "(a) Self runtime — SWE-Pro"),
    ("main", "terminal", "(b) Self runtime — Terminal-Bench 2.1"),
    ("ablation", "swepro", "(c) Fixed Gemini runtime — SWE-Pro"),
    ("ablation", "terminal", "(d) Fixed Gemini runtime — Terminal-Bench 2.1"),
]


def configure_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
            "font.size": 8.5,
            "axes.titlesize": 9.5,
            "axes.labelsize": 9.2,
            "axes.titleweight": "bold",
            "axes.edgecolor": "#333333",
            "axes.linewidth": 0.8,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "text.color": "#111111",
            "legend.fontsize": 8.2,
            "legend.frameon": False,
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.facecolor": "white",
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.04,
        }
    )


def draw_panel(ax, data: dict, experiment: str, benchmark: str, title: str) -> None:
    series = data[experiment][benchmark]
    declarations = data["_meta"]["declared_final"][experiment]
    width = max(len(values) for values in series.values())
    x = np.arange(width)

    for model in MODEL_ORDER:
        values = np.asarray(
            [np.nan if value is None else float(value) for value in series[model]],
            dtype=float,
        )
        style = MODEL_STYLE[model]
        ax.plot(
            x[: len(values)],
            values,
            color=style["color"],
            marker=style["marker"],
            linewidth=1.55,
            markersize=4.5,
            markerfacecolor="white",
            markeredgecolor=style["color"],
            markeredgewidth=1.05,
            solid_capstyle="round",
            solid_joinstyle="round",
            zorder=3,
        )
        declared_index = declarations[model]["x_index"]
        ax.scatter(
            [declared_index],
            [values[declared_index]],
            marker="*",
            s=105,
            facecolor=style["color"],
            edgecolor="white",
            linewidth=0.9,
            zorder=7,
        )

    axis = Y_AXIS[benchmark]
    ax.set_xlim(-0.3, width - 0.7)
    ax.set_ylim(*axis["ylim"])
    ax.set_xticks(x, [f"H{i}" for i in x])
    ax.set_yticks(axis["ticks"])
    ax.set_title(title, loc="left", pad=6)
    ax.grid(axis="y", color="#D8DDE3", linewidth=0.65, zorder=0)
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(axis="both", direction="out", length=3.2, width=0.8)


def main() -> None:
    configure_matplotlib()
    data = load_and_validate()

    # 关键设置：四个 panel 共享顶端 legend，避免重复图例压缩绘图区。
    fig, axes = plt.subplots(2, 2, figsize=(7.15, 4.55))
    fig.subplots_adjust(
        left=0.075, right=0.99, bottom=0.115, top=0.84, wspace=0.17, hspace=0.34
    )
    for ax, (experiment, benchmark, title) in zip(axes.flat, PANELS):
        draw_panel(ax, data, experiment, benchmark, title)

    axes[0, 0].set_ylabel("Score (%)")
    axes[1, 0].set_ylabel("Score (%)")
    fig.supxlabel("Harness version", y=0.025, fontsize=9.2)

    handles = [
        Line2D(
            [],
            [],
            color=MODEL_STYLE[model]["color"],
            marker=MODEL_STYLE[model]["marker"],
            markerfacecolor="white",
            linewidth=1.55,
            markersize=5.0,
            label=legend_label("main", model),
        )
        for model in MODEL_ORDER
    ]
    handles.append(
        Line2D(
            [],
            [],
            marker="*",
            linestyle="None",
            markersize=9.0,
            markerfacecolor="#30343B",
            markeredgecolor="white",
            label="Declared final",
        )
    )
    fig.legend(
        handles=handles,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.985),
        ncol=6,
        handlelength=1.6,
        handletextpad=0.4,
        columnspacing=1.1,
    )

    fig.savefig(
        OUTPUT.with_suffix(".pdf"),
        metadata={
            "Title": "RQ2B V6 feedback trajectories with shared legend",
            "Author": "HarnessDev",
        },
    )
    fig.savefig(OUTPUT.with_suffix(".png"), dpi=300)
    plt.close(fig)

    for suffix in (".pdf", ".png"):
        path = OUTPUT.with_suffix(suffix)
        if not path.is_file() or path.stat().st_size == 0:
            raise RuntimeError(f"Missing output: {path}")
        print(path)


if __name__ == "__main__":
    main()


==> figures/plot_rq2b_v6_swepro_100_vs_heldout630.py <==
#!/usr/bin/env python3
"""Draw publication-ready RQ2B V6 SWE-Pro-100 versus held-out-630 curves."""

from __future__ import annotations

import csv
import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import to_rgb
from matplotlib.lines import Line2D


ROOT = Path(__file__).resolve().parent
SOURCE = ROOT / "rq2b_v6_swepro_100_vs_heldout630.json"
WIDTH = 11
X = np.arange(WIDTH)
X_LABELS = [f"H{index}" for index in range(WIDTH)]

MODEL_STYLE = {
    "Gemini 3.1 Pro": {"label": "Gemini", "color": "#0072B2", "marker": "o"},
    "Opus 4.8": {"label": "Opus", "color": "#E69F00", "marker": "s"},
    "Qwen 3.7 Max": {"label": "Qwen", "color": "#009E73", "marker": "^"},
    "DeepSeek V4 Pro": {"label": "DeepSeek", "color": "#8E44AD", "marker": "D"},
    "GPT-5.5": {"label": "GPT-5.5", "color": "#D55E00", "marker": "P"},
}

PANEL_TITLE = {
    "main": "Self runtime — SWE-Pro",
    "ablation": "Fixed Gemini runtime — SWE-Pro",
}

# 关键设置：本图在论文中紧接 plot_rq2b_v6_official_final.py 生成的四张轨迹图，需与其逐格对齐。
# 那四张的 figsize 是 (3.42, 2.72)、axes 占 l=.15 r=.985 b=.19 t=.70，存成 3.316in 宽后按
# 0.49\linewidth 摆放，缩放 0.9651。下面直接采用它的绘图区与左边距原值，并把右边距调到使本图
# 存盘宽度 6.769in、按 \linewidth 摆放时缩放 0.9649 —— 与那 0.9651 相同。因此两张图的绘图区
# 与字号在纸面上一致（实测 2.7555 x 1.3385in / 7.333pt，对 2.7562 x 1.3389in / 7.335pt），
# 且字号无需任何换算，直接沿用 configure_matplotlib 里的值。
PANEL_AXES_W = 2.8557  # = (0.985 - 0.15) * 3.42
PANEL_AXES_H = 1.3872  # = (0.70 - 0.19) * 2.72
MARGIN_LEFT = 0.513    # y 轴标签与刻度，= 0.15 * 3.42
MARGIN_RIGHT = 0.044
MARGIN_BOTTOM = 0.62   # x 刻度、共用 x 轴标签与脚注
MARGIN_TOP = 0.70      # panel 标题与两行共用图例


def configure_matplotlib() -> None:
    # 关键设置：字号与 plot_rq2b_v6_official_final.py 一致。该图在论文中紧接四张轨迹图之后，
    # 且两者都按 \linewidth 的同一比例缩放，因此同样的 pt 值在页面上呈现同样的大小。
    mpl.rcParams.update(
        {
            "font.family": "Arial",
            "font.size": 7.6,
            # 轨迹图的标题走 fig.suptitle，即 figure.titlesize=large（1.2 倍正文）、
            # figure.titleweight=normal；这里用等效的字号与字重，使两张图的标题是同一套。
            "axes.titlesize": 7.6 * 1.2,
            "axes.labelsize": 8.0,
            "axes.titleweight": "normal",
            "axes.edgecolor": "#333333",
            "axes.linewidth": 0.8,
            "xtick.labelsize": 7.2,
            "ytick.labelsize": 7.2,
            "xtick.color": "#222222",
            "ytick.color": "#222222",
            "text.color": "#111111",
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "legend.frameon": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "savefig.facecolor": "white",
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.06,
        }
    )


def lighten(color: str, white_fraction: float = 0.52) -> tuple[float, float, float]:
    rgb = np.asarray(to_rgb(color))
    return tuple(rgb * (1.0 - white_fraction) + white_fraction)


def load_and_validate() -> dict:
    data = json.loads(SOURCE.read_text(encoding="utf-8"))
    order = data["model_order"]
    if order != list(MODEL_STYLE):
        raise ValueError("Model order does not match the publication style map")

    for experiment in ("main", "ablation"):
        if list(data[experiment]) != order:
            raise ValueError(f"Unexpected model order in {experiment}")
        for model, row in data[experiment].items():
            for field in ("commits", "swepro_100", "heldout_passed_630", "heldout_evidence"):
                if len(row[field]) != WIDTH:
                    raise ValueError(f"{experiment}/{model}/{field} must contain H0-H10")
            for index, value in enumerate(row["swepro_100"]):
                if value is not None and not 0 <= float(value) <= 100:
                    raise ValueError(f"Invalid 100-case score: {experiment}/{model}/H{index}")
            for index, (passed, evidence) in enumerate(
                zip(row["heldout_passed_630"], row["heldout_evidence"], strict=True)
            ):
                if passed is not None and not 0 <= int(passed) <= 630:
                    raise ValueError(f"Invalid held-out count: {experiment}/{model}/H{index}")
                if (passed is None) != (evidence is None):
                    raise ValueError(f"Held-out count/evidence mismatch: {experiment}/{model}/H{index}")
            declared = row["declared_final_index"]
            if not 0 <= declared < WIDTH or row["swepro_100"][declared] is None:
                raise ValueError(f"Invalid declared-final point: {experiment}/{model}")

    # 关键设置：旧 Opus 消融的 1% 左右结果来自错误 runtime；这里只接受固定 Gemini 的完整干净重跑。
    opus = data["ablation"]["Opus 4.8"]["heldout_passed_630"]
    if opus[:5] != [303, 336, 333, 320, 321]:
        raise ValueError("Opus fixed-Gemini must use the complete clean rerun for H0-H4")

    # DeepSeek H3/H5 只接受题目级并集恰好 630、且零重叠的合并结果。
    deepseek = data["main"]["DeepSeek V4 Pro"]
    for label, index in (("H3", 3), ("H5", 5)):
        audit = deepseek["composite_audit"][label]
        if audit["union"] != 630 or audit["overlap"] != 0:
            raise ValueError(f"DeepSeek {label} composite coverage is invalid")
        passed = audit["source_passed"] + audit["repair_passed"]
        if passed != deepseek["heldout_passed_630"][index]:
            raise ValueError(f"DeepSeek {label} composite score does not match case evidence")
    return data


def values_100(row: dict) -> np.ndarray:
    return np.asarray([np.nan if value is None else float(value) for value in row["swepro_100"]])


def values_630(row: dict) -> np.ndarray:
    return np.asarray(
        [np.nan if passed is None else 100.0 * int(passed) / 630.0 for passed in row["heldout_passed_630"]]
    )


def draw_panel(
    ax: plt.Axes, data: dict, experiment: str, *, show_xlabel: bool, show_ylabel: bool = True
) -> None:
    for model in data["model_order"]:
        row = data[experiment][model]
        style = MODEL_STYLE[model]
        base_color = style["color"]

        # 关键设置：两套 score 都是实线；空心/浅色表示 100 题，实心/饱和色表示 held-out 630。
        ax.plot(
            X,
            values_100(row),
            color=lighten(base_color),
            marker=style["marker"],
            linestyle="-",
            linewidth=1.25,
            markersize=5.0,
            markerfacecolor="white",
            markeredgecolor=base_color,
            markeredgewidth=1.05,
            solid_capstyle="round",
            solid_joinstyle="round",
            zorder=2,
        )
        ax.plot(
            X,
            values_630(row),
            color=base_color,
            marker=style["marker"],
            linestyle="-",
            linewidth=1.85,
            markersize=4.8,
            markerfacecolor=base_color,
            markeredgecolor="white",
            markeredgewidth=0.7,
            solid_capstyle="round",
            solid_joinstyle="round",
            zorder=4,
        )

        declared = row["declared_final_index"]
        ax.scatter(
            [declared],
            [values_100(row)[declared]],
            marker="*",
            s=122,
            facecolor=base_color,
            edgecolor="white",
            linewidth=0.9,
            zorder=8,
        )

    ax.set_title(PANEL_TITLE[experiment], loc="left", pad=8)
    ax.set_xlim(-0.3, WIDTH - 0.7)
    ax.set_ylim(-2, 80)
    ax.set_xticks(X, X_LABELS)
    ax.set_yticks(np.arange(0, 81, 10))
    ax.set_ylabel("Score (%)" if show_ylabel else "")
    ax.set_xlabel("Harness version" if show_xlabel else "")
    ax.grid(axis="y", color="#D8DDE3", linewidth=0.65, linestyle="-", zorder=0)
    ax.grid(axis="x", visible=False)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.tick_params(axis="both", direction="out", length=3.5, width=0.8)

def legend_handles(data: dict) -> tuple[list[Line2D], list[Line2D]]:
    models = [
        Line2D(
            [],
            [],
            color=MODEL_STYLE[model]["color"],
            marker=MODEL_STYLE[model]["marker"],
            linestyle="-",
            linewidth=1.65,
            markersize=5.0,
            markerfacecolor="white",
            markeredgewidth=1.0,
            label=MODEL_STYLE[model]["label"],
        )
        for model in data["model_order"]
    ]
    semantics = [
        Line2D(
            [], [], color="#8A9099", marker="o", linestyle="-", linewidth=1.25,
            markersize=5.0, markerfacecolor="white", markeredgecolor="#30343B",
            label="SWE-Pro 100 (feedback)",
        ),
        Line2D(
            [], [], color="#30343B", marker="o", linestyle="-", linewidth=1.85,
            markersize=5.0, markerfacecolor="#30343B", markeredgecolor="white",
            label="Held-out 630",
        ),
        Line2D(
            [], [], color="none", marker="*", linestyle="None", markersize=9.0,
            markerfacecolor="#30343B", markeredgecolor="white", label="Declared final (100)",
        ),
    ]
    return models, semantics


def add_legends(
    fig: plt.Figure,
    data: dict,
    *,
    model_y: float,
    semantics_y: float,
    model_fontsize: float = 6.8,
    semantics_fontsize: float = 6.5,
) -> None:
    models, semantics = legend_handles(data)
    fig.legend(
        handles=models,
        loc="upper center",
        bbox_to_anchor=(0.5, model_y),
        ncol=5,
        fontsize=model_fontsize,
        handlelength=1.75,
        handletextpad=0.4,
        columnspacing=1.25,
    )
    fig.legend(
        handles=semantics,
        loc="upper center",
        bbox_to_anchor=(0.5, semantics_y),
        ncol=3,
        fontsize=semantics_fontsize,
        handlelength=2.0,
        handletextpad=0.45,
        columnspacing=1.5,
    )


PNG_DPI = 600


def save_figure(fig: plt.Figure, stem: str, title: str) -> list[Path]:
    paths = [ROOT / f"{stem}.{suffix}" for suffix in ("pdf", "svg", "png")]
    fig.savefig(
        paths[0],
        metadata={
            "Title": title,
            "Author": "Harness-Evolve",
            "Subject": "RQ2B V6 SWE-Pro feedback-set and held-out trajectories",
        },
    )
    fig.savefig(paths[1])
    fig.savefig(paths[2], dpi=PNG_DPI)
    # 分辨率按每英寸像素判断。图的宽度会随排版调整，绝对像素阈值会在图变窄时误报。
    from PIL import Image

    with Image.open(paths[2]) as image:
        achieved = image.width / fig.get_size_inches()[0]
    if achieved < 0.9 * PNG_DPI:
        raise RuntimeError(f"PNG resolution is only {achieved:.0f} dpi: {paths[2]}")
    plt.close(fig)
    return paths


def draw_single(data: dict, experiment: str) -> list[Path]:
    fig, ax = plt.subplots(figsize=(7.2, 3.75))
    fig.subplots_adjust(left=0.09, right=0.985, bottom=0.19, top=0.66)
    draw_panel(ax, data, experiment, show_xlabel=True)
    add_legends(fig, data, model_y=0.94, semantics_y=0.835)
    fig.text(
        0.985,
        0.025,
        "Missing held-out evaluations are blank. † DeepSeek self H3/H5 use exact 630-case source+continuation unions.",
        ha="right",
        va="bottom",
        fontsize=6.5,
        color="#555B63",
    )
    stem = f"rq2b_v6_{'main' if experiment == 'main' else 'fixed_gemini'}_swepro_100_vs_heldout630"
    return save_figure(fig, stem, PANEL_TITLE[experiment])


def draw_model_panel(
    ax: plt.Axes,
    data: dict,
    experiment: str,
    model: str,
) -> None:
    row = data[experiment][model]
    style = MODEL_STYLE[model]
    feedback = values_100(row)
    heldout = values_630(row)
    matched = np.isfinite(feedback) & np.isfinite(heldout)
    # 关键设置：保留审核版中同一 harness 版本的两组分数对照线。
    ax.vlines(
        X[matched],
        np.minimum(feedback[matched], heldout[matched]),
        np.maximum(feedback[matched], heldout[matched]),
        color=lighten(style["color"], 0.72),
        linewidth=0.55,
        zorder=1,
    )
    ax.plot(
        X,
        feedback,
        color=lighten(style["color"], 0.28),
        marker=style["marker"],
        linestyle="--",
        linewidth=1.15,
        markersize=3.8,
        markerfacecolor="white",
        markeredgecolor=style["color"],
        markeredgewidth=0.8,
        zorder=2,
    )
    ax.plot(
        X,
        heldout,
        color=style["color"],
        marker=style["marker"],
        linestyle="-",
        linewidth=1.45,
        markersize=3.8,
        markerfacecolor=style["color"],
        markeredgecolor="white",
        markeredgewidth=0.55,
        zorder=3,
    )
    declared = row["declared_final_index"]
    ax.scatter(
        [declared],
        [feedback[declared]],
        marker="*",
        s=62,
        facecolor=style["color"],
        edgecolor="white",
        linewidth=0.65,
        zorder=6,
    )

    ax.set_title(style["label"], loc="center", pad=3, fontweight="bold", fontsize=7.4)
    ax.set_xlim(-0.3, WIDTH - 0.7)
    ax.set_ylim(-2, 80)
    even_versions = np.arange(0, WIDTH, 2)
    ax.set_xticks(even_versions, [f"H{index}" for index in even_versions])
    ax.set_yticks(np.arange(0, 81, 20))
    ax.grid(axis="y", color="#D8DDE3", linewidth=0.65, linestyle="-", zorder=0)
    ax.grid(axis="x", visible=False)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.tick_params(
        axis="both",
        direction="out",
        length=3.0,
        width=0.75,
        labelsize=5.8,
        labelbottom=True,
        labelleft=True,
    )
    ax.tick_params(axis="x", labelrotation=0, pad=2.0)


def draw_combined(data: dict) -> list[Path]:
    fig, axes = plt.subplots(2, 5, figsize=(6.77, 4.65), sharex=True, sharey=True)
    fig.subplots_adjust(
        left=0.075,
        right=0.992,
        bottom=0.135,
        top=0.80,
        wspace=0.30,
        hspace=0.72,
    )
    for column, model in enumerate(data["model_order"]):
        draw_model_panel(axes[0, column], data, "main", model)
        draw_model_panel(axes[1, column], data, "ablation", model)

    semantics = [
        Line2D(
            [], [], color="#737A83", marker="o", linestyle="--", linewidth=1.15,
            markersize=4.0, markerfacecolor="white", markeredgecolor="#30343B",
            label="SWE-Pro-100 feedback",
        ),
        Line2D(
            [], [], color="#30343B", marker="o", linestyle="-", linewidth=1.45,
            markersize=4.0, markerfacecolor="#30343B", markeredgecolor="white",
            label="Held-out-630",
        ),
        Line2D(
            [], [], color="none", marker="*", linestyle="None", markersize=7.2,
            markerfacecolor="#30343B", markeredgecolor="white", label="Declared final (100)",
        ),
    ]
    fig.legend(
        handles=semantics,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.995),
        ncol=3,
        fontsize=6.7,
        handlelength=2.0,
        handletextpad=0.4,
        columnspacing=1.5,
    )
    fig.text(0.5, 0.895, "Self runtime", ha="center", va="center", fontsize=8.2, fontweight="bold")
    fig.text(
        0.5, 0.445, "Fixed Gemini runtime", ha="center", va="center", fontsize=8.2,
        fontweight="bold"
    )
    fig.supxlabel("Harness version", y=0.022, fontsize=7.8)
    fig.supylabel("Score (%)", x=0.012, fontsize=7.8)
    return save_figure(
        fig,
        "rq2b_v6_swepro_100_vs_heldout630_combined",
        "RQ2B V6 SWE-Pro feedback and held-out trajectories",
    )


def write_csv(data: dict) -> Path:
    path = ROOT / "rq2b_v6_swepro_100_vs_heldout630.csv"
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(
            [
                "experiment",
                "model",
                "harness_version",
                "commit",
                "swepro_100_percent",
                "heldout_passed",
                "heldout_total",
                "heldout_630_percent",
                "heldout_evidence",
                "declared_final",
            ]
        )
        for experiment in ("main", "ablation"):
            for model in data["model_order"]:
                row = data[experiment][model]
                for index in range(WIDTH):
                    passed = row["heldout_passed_630"][index]
                    writer.writerow(
                        [
                            experiment,
                            model,
                            f"H{index}",
                            row["commits"][index],
                            row["swepro_100"][index],
                            passed,
                            630 if passed is not None else None,
                            None if passed is None else 100.0 * int(passed) / 630.0,
                            row["heldout_evidence"][index],
                            index == row["declared_final_index"],
                        ]
                    )
    return path


def validate_outputs(paths: list[Path]) -> None:
    for path in paths:
        if not path.is_file() or path.stat().st_size == 0:
            raise RuntimeError(f"Missing or empty output: {path}")


def main() -> None:
    configure_matplotlib()
    data = load_and_validate()
    outputs: list[Path] = []
    outputs.extend(draw_single(data, "main"))
    outputs.extend(draw_single(data, "ablation"))
    outputs.extend(draw_combined(data))
    outputs.append(write_csv(data))
    validate_outputs(outputs)
    print(f"Validated {len(outputs)} figure/data files")
    for path in outputs:
        print(path)


if __name__ == "__main__":
    main()

